Bootstrapping Monodromy Defects in the Wess-Zumino Model

We use analytical bootstrap techniques to study supersymmetric monodromy defects in the critical Wess-Zumino model. In preparation for this result we first study two related systems which are interesting on their own: general monodromy defects (no susy), and the $\varepsilon$--expansion bootstrap for the Wess-Zumino model (no defects). For general monodromy defects, we extend previous work on codimension-two conformal blocks and the Lorentzian inversion formula in order to accommodate parity-odd structures. In the Wess-Zumino model, we bootstrap four-point functions of chiral operators in the $\varepsilon$--expansion, with the goal of obtaining spectral information about the bulk theory. We then proceed to bootstrap two-point functions of chiral operators in the presence of a monodromy defect, and obtain explicit expressions in terms of novel special functions which we analyze in detail. Several of the results presented in this paper are quite general and should be applicable to other setups.

==> anc/bulk_cft_data.m <==
(* ::Package:: *)

(* ::Subsection:: *)
(*Bulk CFT data*)


(* ::Subsubsection:: *)
(*Leading bulk OPE: eq. (2.30)*)


ruleCGFF = CGFF[\[CapitalDelta]p_, d_, v_] :> (
	- Gamma[\[CapitalDelta]p+1-v] Gamma[\[CapitalDelta]p+1+v] / (
	(\[CapitalDelta]p+v) Gamma[2\[CapitalDelta]p+1] Gamma[v] Gamma[1-v])
);


(* ::Subsubsection:: *)
(*Non-supersymmetric GFF: eq. (2.43)*)


GFFnonSus = {cGFF[0,0]->CGFF[1-\[Delta] \[Epsilon],4-\[Epsilon],v],cGFF[1,0]->(1/6 (-1+2 v)+1/18 (\[Delta]-2 v \[Delta]) \[Epsilon]) CGFF[1-\[Delta] \[Epsilon],4-\[Epsilon],v],cGFF[2,0]->(1/12 (-1+v) v-1/36 (-1+v) v \[Delta] \[Epsilon]) CGFF[1-\[Delta] \[Epsilon],4-\[Epsilon],v],cGFF[3,0]->(1/120 (-1+v) v (-1+2 v)-1/450 v (1-3 v+2 v^2) \[Delta] \[Epsilon]) CGFF[1-\[Delta] \[Epsilon],4-\[Epsilon],v],cGFF[4,0]->(((-1+v) v (4-7 v+7 v^2))/2520+(v (668-1207 v+1078 v^2-539 v^3) \[Delta] \[Epsilon])/1058400) CGFF[1-\[Delta] \[Epsilon],4-\[Epsilon],v],cGFF[5,0]->(((-1+v) v (-1+2 v) (4-3 v+3 v^2))/15120-(v (1892-6045 v+5260 v^2-1845 v^3+738 v^4) \[Delta] \[Epsilon])/19051200) CGFF[1-\[Delta] \[Epsilon],4-\[Epsilon],v],cGFF[6,0]->(((-1+v) v (12-32 v+43 v^2-22 v^3+11 v^4))/221760+(v (12296-32252 v+40275 v^2-21045 v^3+1089 v^4-363 v^5) \[Delta] \[Epsilon])/512265600) CGFF[1-\[Delta] \[Epsilon],4-\[Epsilon],v],cGFF[7,0]->(((-1+v) v (-1+2 v) (540-704 v+847 v^2-286 v^3+143 v^4))/51891840+1/4674935865600 v (-21044880+75015388 v-88774343 v^2+55211695 v^3-16215815 v^4-5868863 v^5+1676818 v^6) \[Delta] \[Epsilon]) CGFF[1-\[Delta] \[Epsilon],4-\[Epsilon],v],cGFF[8,0]->(((-1+v) v (576-1892 v+3036 v^2-2431 v^3+1573 v^4-429 v^5+143 v^6))/259459200+1/93498717312000 v (98440128-317692612 v+476949088 v^2-327366347 v^3+86458372 v^4+4866862 v^5-28873988 v^6+7218497 v^7) \[Delta] \[Epsilon]) CGFF[1-\[Delta] \[Epsilon],4-\[Epsilon],v],cGFF[9,0]->(((-1+v) v (-1+2 v) (4032-7020 v+9620 v^2-5421 v^3+3263 v^4-663 v^5+221 v^6))/8821612800+1/54042258606336000 v (-11552933952+45190808172 v-65418123448 v^2+53295805017 v^3-21009817374 v^4-2705679522 v^5+4197586848 v^6-2568401667 v^7+570755926 v^8) \[Delta] \[Epsilon]) CGFF[1-\[Delta] \[Epsilon],4-\[Epsilon],v],cGFF[10,0]->(1/1005663859200 (-1+v) v (100800-378144 v+686036 v^2-686504 v^3+524251 v^4-228956 v^5+95914 v^6-16796 v^7+4199 v^8)+(v (5816983838400-21489348710304 v+36618661129180 v^2-30916170726740 v^3+13374236307705 v^4-1127978361237 v^5-3667999638030 v^6+1934034734190 v^7-678023216455 v^8+135604643291 v^9) \[Delta] \[Epsilon])/117055532141323776000) CGFF[1-\[Delta] \[Epsilon],4-\[Epsilon],v],cGFF[11,0]->(1/14079294028800 (-1+v) v (-1+2 v) (302400-635616 v+961404 v^2-703256 v^3+483089 v^4-164084 v^5+65246 v^6-9044 v^7+2261 v^8)+(v (-17298578203200+72995866850016 v-121519302123252 v^2+117242764200100 v^3-59609349453115 v^4+4900518297213 v^5+10604082074124 v^6-10481261707950 v^7+3971490478065 v^8-985392725779 v^9+179162313778 v^10) \[Delta] \[Epsilon])/1638777449978532864000) CGFF[1-\[Delta] \[Epsilon],4-\[Epsilon],v],cGFF[12,0]->(1/323823762662400 (-1+v) v (1555200-6418080 v+12765744 v^2-14725060 v^3+12662960 v^4-7001025 v^5+3423477 v^6-978690 v^7+300390 v^8-37145 v^9+7429 v^10)+(v (2130219444268800-8674737077161440 v+16259732211179952 v^2-15957233832526492 v^3+8984186246000460 v^4-1914465303800555 v^5-1749280600301454 v^6+1522739112058659 v^7-811102267487160 v^8+249710079662395 v^9-47721614271798 v^10+7953602378633 v^11) \[Delta] \[Epsilon])/866913271038643885056000) CGFF[1-\[Delta] \[Epsilon],4-\[Epsilon],v],cGFF[13,0]->(1/48573564399360000 (-1+v) v (-1+2 v) (51321600-123619104 v+202270896 v^2-174894164 v^3+132879616 v^4-58633221 v^5+26512809 v^6-6195786 v^7+1827534 v^8-185725 v^9+37145 v^10)+(v (-349372457589830400+1569547636652507616 v-2898250979805400752 v^2+3154241322247229500 v^3-1930434187763106740 v^4+452209416909727763 v^5+233229085671663224 v^6-367076330819687775 v^7+192043617903813390 v^8-72771646421767579 v^9+19130287036174028 v^10-2949539297926325 v^11+453775276604050 v^12) \[Delta] \[Epsilon])/650184953278982913792000000) CGFF[1-\[Delta] \[Epsilon],4-\[Epsilon],v],cGFF[14,0]->(1/3497296636753920000 (-1+v) v (838252800-3722840064 v+7962455376 v^2-10169993504 v^3+9578575336 v^4-6155615136 v^5+3374330289 v^6-1235100966 v^7+438095559 v^8-89890900 v^9+21655535 v^10-2005830 v^11+334305 v^12)+(v (8815648373305804800-38692609276573718784 v+78211734623745493680 v^2-86000419322058208240 v^3+57480674980501652880 v^4-18378648449790580952 v^5-6622180928605196955 v^6+9928383496085934165 v^7-6837440107323280455 v^8+2738645375929824361 v^9-810194792439457425 v^10+186941449500744575 v^11-23957992658846925 v^12+3422570379835275 v^13) \[Delta] \[Epsilon])/70219974954130154689536000000) CGFF[1-\[Delta] \[Epsilon],4-\[Epsilon],v],cGFF[15,0]->(1/4507626776260608000 (-1+v) v (-1+2 v) (242161920-647884800 v+1131023184 v^2-1102480928 v^3+907828968 v^4-473708000 v^5+236600977 v^6-72219494 v^7+24099239 v^8-4168980 v^9+973199 v^10-76038 v^11+12673 v^12)+(v (-14706279090431824896+69642423481183066368 v-139430035475822031600 v^2+166409428714151288848 v^3-116972656296901442128 v^4+40822801357226840952 v^5+6389826994134534951 v^6-21549538219569114183 v^7+14459185634689687749 v^8-6901421635687533955 v^9+2286342811277556031 v^10-553432353075377685 v^11+114114911486430855 v^12-12416345379324585 v^13+1655512717243278 v^14) \[Delta] \[Epsilon])/524933323879319645279109120000) CGFF[1-\[Delta] \[Epsilon],4-\[Epsilon],v],cGFF[16,0]->(((-1+v) v (15498362880-73024277760 v+165746777856 v^2-228952769136 v^3+231926151184 v^4-166019589736 v^5+99494170776 v^6-42649670063 v^7+16879256537 v^8-4478917443 v^9+1235759525 v^10-192591581 v^11+38057019 v^12-2750041 v^13+392863 v^14))/1257627870576709632000+(v (39788725558929557962752-185482190506604056886016 v+398897398905949493128192 v^2-479651595157188601782416 v^3+362920227573036500302208 v^4-148364800112687821938184 v^5-14233669227535946091904 v^6+58951560635807818873895 v^7-50297632081110549192200 v^8+24393564594859536753820 v^9-9066939969038413133672 v^10+2581434544966754478274 v^11-526245996545228687000 v^12+98229134359530427540 v^13-9220453941227674616 v^14+1152556742653459327 v^15) \[Delta] \[Epsilon])/6053531090976314149358686371840000) CGFF[1-\[Delta] \[Epsilon],4-\[Epsilon],v],cGFF[17,0]->(((-1+v) v (-1+2 v) (77491814400-225594512640 v+415978694400 v^2-444495680496 v^3+391140852368 v^4-230151036584 v^5+124547512152 v^6-45126230023 v^7+16591017409 v^8-3772659387 v^9+990803821 v^10-133015141 v^11+25618803 v^12-1592129 v^13+227447 v^14))/27667813152687611904000+(v (-198278738114342891765760+982300676070093799539456 v-2099808348945864928887296 v^2+2698590210276701862110736 v^3-2112310338614320813322656 v^4+930023523841033878520264 v^5-26855475930346467067664 v^6-352213602556940056595663 v^7+295478883849857735391078 v^8-166451888625011256264140 v^9+65162438274580919844000 v^10-19883515741441542570562 v^11+4980362101240934179772 v^12-872271481229045887780 v^13+148857276560180464160 v^14-12207904648615379671 v^15+1436224076307691726 v^16) \[Delta] \[Epsilon])/133177684001478911285891100180480000) CGFF[1-\[Delta] \[Epsilon],4-\[Epsilon],v],cGFF[18,0]->(((-1+v) v (1255367393280-6213237166080 v+14824771704576 v^2-21810717460224 v^3+23464481538960 v^4-18247135402496 v^5+11755455207496 v^6-5643299405744 v^7+2436276760489 v^8-762224671208 v^9+233563269940 v^10-47491760680 v^11+10661185262 v^12-1311914296 v^13+219258908 v^14-12737032 v^15+1592129 v^16))/1936746920688132833280000+(v (1089888202936648359788544-5341369828157733374742528 v+12102829904308507860407040 v^2-15649890029225093131329024 v^3+13029590163759320551731408 v^4-6314438434675308840752080 v^5+425820526814937604470120 v^6+1866980235169798184508072 v^7-1965542758452012585571011 v^8+1111996648477037172903339 v^9-482676235096165855404660 v^10+160110115148051851534388 v^11-41353231240164891252114 v^12+9260955135533964902466 v^13-1414336777383927563100 v^14+222414914874629134284 v^15-16102170953519360787 v^16+1789130105946595643 v^17) \[Delta] \[Epsilon])/3107479293367841263337459004211200000) CGFF[1-\[Delta] \[Epsilon],4-\[Epsilon],v],cGFF[19,0]->(((-1+v) v (-1+2 v) (64023737057280-199910246952960 v+386421443548416 v^2-444466021959936 v^3+413694285088176 v^4-266892426220544 v^5+154372306524760 v^6-63248064921680 v^7+25164296340907 v^8-6822825585272 v^9+1968309713692 v^10-349535090872 v^11+75324532778 v^12-8113489384 v^13+1327380692 v^14-67324312 v^15+8415539 v^16))/429957816392765488988160000+(v (-2051212457011281846211657728+10568607303286127814285127680 v-23859919087926226392253512960 v^2+32602699669872642495975972864 v^3-27823709774283593489530321968 v^4+14354150845414182421662007184 v^5-2185272244912481707825084792 v^6-3953306076471199548272244072 v^7+4159913564428783574527384413 v^8-2684087959669775097341263647 v^9+1197634262578926141592234326 v^10-426079432349048868286646308 v^11+123134465429195105040670502 v^12-27473497633645274636436858 v^13+5567395033101574446479904 v^14-750066448478370329915004 v^15+109400872025422182523461 v^16-7052586813243851824879 v^17+742377559288826507882 v^18) \[Delta] \[Epsilon])/25524834915723448137053888260590796800000) CGFF[1-\[Delta] \[Epsilon],4-\[Epsilon],v],cGFF[20,0]->(((-1+v) v (194011324416000-1001334182400000 v+2493810679219200 v^2-3866356346476032 v^3+4376947661754048 v^4-3638104715283792 v^5+2489558581392688 v^6-1303657259086104 v^7+604427855608356 v^8-212816189215149 v^9+70961276228661 v^10-17116816523196 v^11+4248519152644 v^12-687486223326 v^13+129582386814 v^14-12953809668 v^15+1872839952 v^16-89510733 v^17+9945637 v^18))/5589451613105951356846080000+(v (252229403074802647231954944-1289875765311729285548544000 v+3056820427866845003707745280 v^2-4199707140190803684204304896 v^3+3776439465995196955679630784 v^4-2078250575316621081716311632 v^5+380019385773767472980161408 v^6+446077368228178097225616152 v^7-593055786854829421417171956 v^8+383303257559234623495285323 v^9-187465870818871202212307094 v^10+70057871019470697937481739 v^11-21125793205527815362887680 v^12+5417921763649010596602326 v^13-1059845549004607078329780 v^14+196177717874551316899062 v^15-23536558893930947849148 v^16+3201426664782311878287 v^17-185132669793328387910 v^18+18513266979332838791 v^19) \[Delta] \[Epsilon])/13272914156176193031268021895507214336000) CGFF[1-\[Delta] \[Epsilon],4-\[Epsilon],v],cGFF[21,0]->(((-1+v) v (-1+2 v) (3686215163904000-12215086861824000 v+24606607395916800 v^2-30081732024236544 v^3+29386434619031616 v^4-20410139338751664 v^5+12492116072470096 v^6-5623809805588968 v^7+2390378160392652 v^8-735341498267283 v^9+229190607904587 v^10-48749199412932 v^11+11503422808348 v^12-1648831409442 v^13+300249334338 v^14-26604146556 v^15+3777612384 v^16-159562611 v^17+17729179 v^18))/458335032274688011261378560000+(v (-326783125787295981563509800960+1742906012346442688478211215360 v-4122247487407994246811174097920 v^2+5933602786229715713784012366336 v^3-5438664639142380870123237250752 v^4+3156512856458415029091716775120 v^5-772070167351538888949203753120 v^6-613004674739006805202768790424 v^7+835197966562970455770583706708 v^8-607930503252395188759797484035 v^9+302307482638672171366691245260 v^10-120641923642692846280692258999 v^11+38994533532748753943681000758 v^12-10183300692906078830208003510 v^13+2348796725475660013871155040 v^14-407462264361177255567596574 v^15+69417320179321302518458968 v^16-7475178147342927355844055 v^17+952641778031780417946820 v^18-49734276125020629936339 v^19+4736597726192440946318 v^20) \[Delta] \[Epsilon])/74372562321773934951871816021158757662720000) CGFF[1-\[Delta] \[Epsilon],4-\[Epsilon],v],cGFF[22,0]->(((-1+v) v (446032034832384000-2387364214394880000 v+6172186936906828800 v^2-10005761429124065280 v^3+11836113881680475712 v^4-10397460015892834560 v^5+7490545766336067760 v^6-4206088981563233440 v^7+2070806628516364492 v^8-798311716002016320 v^9+285515877737339145 v^10-77854385871044250 v^11+20974659004844077 v^12-4048699459478680 v^13+840217316487730 v^14-111231459360060 v^15+18018440501022 v^16-1495633540440 v^17+190322736565 v^18-7623546970 v^19+762354697 v^20))/236500876653739013810871336960000+(v (5161619610088511825364654873968640-27387625057187778636698472002519040 v+67498133900633329200227558343889920 v^2-97647609089424607512068299316751360 v^3+93605964878809486768854823775773632 v^4-56924419913913448367499675705170112 v^5+15439194824833785648776616391788880 v^6+8308581038903922999860709357766480 v^7-14806623705962824919850712728625228 v^8+10807680282578512270910078667537548 v^9-5834422373015839687935500369785065 v^10+2403799214557634757677725840949475 v^11-812569109922584542783774979442983 v^12+231862311228441124515955276089253 v^13-53243145740100106614299703895690 v^14+11159020405418817198314766301550 v^15-1732527323790555686139438470778 v^16+273390039835858190165496774198 v^17-26601353773245093964412336045 v^18+3189180075663406811102971855 v^19-151155628096827832760496643 v^20+13741420736075257523681513 v^21) \[Delta] \[Epsilon])/4950535238386560206136395561632411545061294080000) CGFF[1-\[Delta] \[Epsilon],4-\[Epsilon],v],cGFF[23,0]->(((-1+v) v (-1+2 v) (15611121219133440000-54458908972167168000 v+113793344647710336000 v^2-146493750685216094208 v^3+149292616489931844288 v^4-110220439567324946688 v^5+70841110731612414992 v^6-34393658511930184416 v^7+15467964122589442020 v^8-5242177429296968736 v^9+1743973667018578299 v^10-422320057740005454 v^11+107465230128455687 v^12-18530373595795464 v^13+3683217372019926 v^14-436705633545012 v^15+68682236653914 v^16-5104727051112 v^17+639615590783 v^18-22870640910 v^19+2287064091 v^20))/35475131498060852071630700544000000+(v (-13525571873812234270195382566625280000+74393305253739823104083110325981184000 v-183197162552542235057720287244981376000 v^2+275831533492296776284524708858206524416 v^3-268541435042673773882998592933180213184 v^4+170954365266781215852194222937596836416 v^5-54443818715233987642467928350329426384 v^6-21518736792620111558750365068283007664 v^7+41071818769651759076039707210440120236 v^8-33487043748889164099316846734882364164 v^9+18284815405380124755038524957661362161 v^10-8001934585753595007018280428492202629 v^11+2834061093552741716702225893283053021 v^12-830391764316318602841928631243861379 v^13+212230787055820956236427355811650196 v^14-43351712143745133160995402890506914 v^15+8324460132605828087334622433898486 v^16-1165508515878877107430282763887914 v^17+171266626771838155872807292961161 v^18-15145240785519358998075239857209 v^19+1714206186408274715270264591441 v^20-74127900565390273045780216959 v^21+6445904396990458525720018866 v^22) \[Delta] \[Epsilon])/55693521431848802319034450068364629881939558400000000) CGFF[1-\[Delta] \[Epsilon],4-\[Epsilon],v],cGFF[24,0]->(((-1+v) v (57641062962954240000-318567358592372736000 v+851278807764338688000 v^2-1434444248865219204096 v^3+1763438303954685726720 v^4-1623699806941332800064 v^5+1223111805172194581952 v^6-727768018589129550032 v^7+377257151657232057904 v^8-156417364206692176060 v^9+59370511861611235076 v^10-17786662841176201203 v^11+5132435240675251593 v^12-1124565590836672061 v^13+252672489303938935 v^14-40103402158829614 v^15+7124262923367722 v^16-788105748525942 v^17+111704080620594 v^18-7834367365055 v^19+889550646061 v^20-30318259873 v^21+2756205443 v^22))/555777060136286682455547641856000000+(v (790233394269945617770652962728837120000-4331236535263379792633438000091082752000 v+11050919182899140635074394454387116032000 v^2-16718185520791734359346869211793792478208 v^3+16921830839889481017238808850895485815808 v^4-11162486622007302544469930845292801760192 v^5+3823476947743572782668057692682153796608 v^6+954874160188403489822987492567191442448 v^7-2624192120269019217670947643262802143232 v^8+2151955975273924426975004999544562296268 v^9-1265766208259618491821806923974675282432 v^10+566437488217019281054946260473881797663 v^11-209577091719647224750240758413951170652 v^12+65260937478506178760348615786471880598 v^13-16840222750704674103923956503271512852 v^14+3897548266849516172595202424801882653 v^15-714715693454485841890000555073342232 v^16+126598341325069924432006982449900768 v^17-16087202900359818821018763352523432 v^18+2211581673289935726644342564962953 v^19-178646047002463128792645732559692 v^20+19149612228102765764499460654558 v^21-758885869723335050201936789892 v^22+63240489143611254183494732491 v^23) \[Delta] \[Epsilon])/13669665426994889369194122244557496378800498278400000000) CGFF[1-\[Delta] \[Epsilon],4-\[Epsilon],v],cGFF[25,0]->(((-1+v) v (-1+2 v) (35795100099994583040000-130627016320243322880000 v+282044205476416825344000 v^2-379682569641572131968000 v^3+401714482920515655745536 v^4-312346858906315594608192 v^5+209548904318602954978752 v^6-108300039688063897438160 v^7+51153940658113272383536 v^8-18735929576803114597372 v^9+6592427465962187886212 v^10-1763486441164525377795 v^11+478455892824385739001 v^12-94239862985316950957 v^13+20159907065599091527 v^14-2887389003829716430 v^15+494145767058084746 v^16-49398365209719702 v^17+6824368078142802 v^18-432186794489615 v^19+48418261017181 v^20-1485594733777 v^21+135054066707 v^22))/1470586101120614561777379060350976000000+(v (-30871023284739889122518912762780832890880000+174558857080302499810262682451581080064000000 v-445390890488953609649590283132511922157568000 v^2+697611917927034440059881846441899937098880000 v^3-715329763343287180156684738279688643073723392 v^4+491032778936860831078234083524620984066497600 v^5-186632303658993932112190667591527402315036800 v^6-32418305482282758813257127378514947480252400 v^7+106127744300415339334275531741187016867406560 v^8-96770233360758511341062221226829053832622900 v^9+57431694197747488380528657414126366120876200 v^10-27160883296253368235978912229287219791701025 v^11+10390158470548318280392283666557061043019430 v^12-3331836700231150990950460837450521957185650 v^13+926468808990698023950549894273139548267200 v^14-213054927177084558651663118838768593001275 v^15+45043314189965047331710805881199553716270 v^16-7471035735418973222819824571850427500400 v^17+1227769310144439296959588109065355274200 v^18-142385085604890897539103589139932284775 v^19+18386828895519342790599026309972049890 v^20-1362817217770140594911369570941688650 v^21+138741249722397444638273145824187200 v^22-5058851174726739531060252305140525 v^23+404708093978139162484820184411242 v^24) \[Delta] \[Epsilon])/2278705887349194068065921789923245531353285462012723200000000) CGFF[1-\[Delta] \[Epsilon],4-\[Epsilon],v],cGFF[26,0]->(((-1+v) v (288065329376146882560000-1638192075076142530560000 v+4508773255863806478336000 v^2-7860623980822048244736000 v^3+9998978481850338612117504 v^4-9589680667809438060040704 v^5+7512806871849766046383296 v^6-4695892856391435112991104 v^7+2546106756403416753078576 v^8-1121352784306660741921184 v^9+448058657678272323097316 v^10-144766323338750304676584 v^11+44298025183035419084281 v^12-10698029632017528285724 v^13+2570554754245430971026 v^14-464880272529499192124 v^15+89189933088280193411 v^16-11883761351588552184 v^17+1840311810065302816 v^18-173002297033391584 v^19+21762659164658511 v^20-1308172277000204 v^21+134012221049546 v^22-3935861372604 v^23+327988447717 v^24))/49999927438100895100430888051933184000000+(v (250554158305599372630423698562356731576320000-1413519183263922294691425689434693832048640000 v+3719985538996266194852799187569252619364352000 v^2-5853146135436559432796536842784427671686144000 v^3+6210014339595493020429467561306178396366041088 v^4-4384670344013284813993444618312438019436888576 v^5+1763539262161034283827702608784638050757368000 v^6+136418942294523873750879283732508272289163200 v^7-921420603636617870598845468328080584647577040 v^8+848675071030658372041316036743452845438415280 v^9-539254134650608592996877186385079028770025500 v^10+259319836186172578611699389181810400739151700 v^11-103395536376875921528871041144326598731749095 v^12+34655468097725384763483628311049513453730515 v^13-9794080770716810368672992278088691157725250 v^14+2460184648809819613606505696989051602484450 v^15-508895738018811849951487902938767073690105 v^16+98982418132012102657257449164191039136285 v^17-14943870728068898636467878006729658505000 v^18+2289728242780223963814278032744937243200 v^19-243515163641007816899886421782912219785 v^20+29643925856874751845240446986322467645 v^21-2024199052523414578311956592759964250 v^22+196209992816900437399471428132601450 v^23-6606417225587813409634010896625063 v^24+508185940429831800741077761278851 v^25) \[Delta] \[Epsilon])/77476000169872598314241340857390348066011705708432588800000000) CGFF[1-\[Delta] \[Epsilon],4-\[Epsilon],v],cGFF[27,0]->(((-1+v) v (-1+2 v) (7201633234403672064000000-27353623594445222215680000 v+60836553302663583959040000 v^2-85170220951903125746688000 v^3+93186820109386779748761600 v^4-75773272012388101821491712 v^5+52807559957346288999427776 v^6-28778239173165366149451648 v^7+14192557557533022929769904 v^8-5543296714469112519462432 v^9+2048239882512825696992836 v^10-593432752095569634171528 v^11+170182234589488113378769 v^12-37125681017983554135132 v^13+8457385496060956153186 v^14-1388057040578433228828 v^15+255151957307895605419 v^16-30930541747874393592 v^17+4635955465519218016 v^18-396771997495503168 v^19+48802306596821239 v^20-2667835413837132 v^21+270104141668186 v^22-7193125956828 v^23+599427163069 v^24))/5299992308438694880645674133504917504000000+(v (-331570960090165946111538778025644712116224000000+1922440536170501435123751586915656713659514880000 v-5062564527438867572191058295995254495604705280000 v^2+8212453365255551532603757557753819674782399488000 v^3-8810974942362604694750468957076638468571062169600 v^4+6442672747959793328159504077672794310238226964992 v^5-2789386869425801184581192030966184968436939782592 v^6-78761418005774858988998831701266021723078945600 v^7+1237106885920698076342440063967655996263870403600 v^8-1265396343597436551463175250016982684391616866960 v^9+810496492708248070880943876265072415693305592460 v^10-410035667245824043565327456881206897390468479100 v^11+167643356805641677853982455898742362112942547475 v^12-57889381876026755190687445595627449240073498205 v^13+17284296388646835449394959889339677714717419080 v^14-4358023129610978401255397982757211580188770350 v^15+997898329246889947841270897596142890524633225 v^16-187080521002805750335344129373606508619939795 v^17+33678135600782222829125208313955642218750170 v^18-4653310757894598176926919611539572553879600 v^19+667626715217974703562942298823378976274725 v^20-65392176503604475465840378634276239032915 v^21+7527997834648851132757359132262295985540 v^22-475288149201543762968917746643038913350 v^23+43966149922329592652304419373526810575 v^24-1371484150662944218797922994327007117 v^25+101591418567625497688735036616815342 v^26) \[Delta] \[Epsilon])/435260168954344257329407852936818975434853762669974283878400000000) CGFF[1-\[Delta] \[Epsilon],4-\[Epsilon],v],cGFF[28,0]->(((-1+v) v (40329146112660563558400000-235320422696614233538560000 v+665146853729365192335360000 v^2-1195329093715717418105856000 v^3+1567701059098166930194882560 v^4-1558414351178515238953019904 v^5+1264261009313617900255427328 v^6-824665953539996900379178560 v^7+465230443641636790848199040 v^8-215679364957416705767948240 v^9+90145786925465630718673600 v^10-31008164968214336001645260 v^11+9984710796264923799307240 v^12-2607205711215866092470125 v^13+663723271657500706345945 v^14-132693290979798063339110 v^15+27182266044617903194690 v^16-4141347928313048562395 v^17+690948643437950718535 v^18-78567276501731491760 v^19+10760775942871179940 v^20-871532268545722355 v^21+98433283562604055 v^22-5131952840389310 v^23+478685405936530 v^24-12245440616981 v^25+941956970537 v^26))/124928390127483522186648033146901626880000000+(v (267202604363903383714816102081387835306803200000-1547113612799288903204202377268475656530657280000 v+4186940875255613738353444934563354411770716160000 v^2-6821826117062462274594072069459541373347980288000 v^3+7543311065335575388136723306979052531135730810880 v^4-5644337526998064300117608064257791846372652017152 v^5+2559645719121906871946052866516856786888190507776 v^6-105766208797378405414279575657444039355697544384 v^7-1045499188517894615612305354093530570151430027200 v^8+1086316132474168115486738490960149751228291722960 v^9-741373207900858078988279450564551306376663444880 v^10+380066710512450609341694898714569013335320695020 v^11-161542338722804798176017937364715357226804864500 v^12+57687582395190661875009421916715555887730173805 v^13-17559005026648348129790847883961431045487715990 v^14+4727132685462775640941825643626211841854268135 v^15-1073494099541282877513268711432865800329774600 v^16+225730605828316682232357577800583240137169845 v^17-38597183121939363413331736627250069238413010 v^18+6463829969261313430176017008191681496006815 v^19-821225826393601572942075353994607392402900 v^20+110745830947657194583806414707445179782815 v^21-10028262731398306680681675507864343805370 v^22+1094856217083629658835848402376681841805 v^23-64124097499896285993477614610047941680 v^24+5672569049142522571231935045746447727 v^25-164432481007803545855342580934288526 v^26+11745177214843110418238755781020609 v^27) \[Delta] \[Epsilon])/1465671997499322499170455014991329202994915731439709323264000000000) CGFF[1-\[Delta] \[Epsilon],4-\[Epsilon],v],cGFF[29,0]->(((-1+v) v (-1+2 v) (362962315013945072025600000-1428966580153158515589120000 v+3265026188049552158023680000 v^2-4732874015695792968748032000 v^3+5337623554907494289932247040 v^4-4514056668465447283619332608 v^5+3255121499188868931871611648 v^6-1857089333980281103896967488 v^7+951733620418038077801960064 v^8-392546708079288556062203792 v^9+151451845823307135434721536 v^10-46877200691845863593064668 v^11+14112736731978330492462104 v^12-3341674195976951954118857 v^13+804022433669589212245541 v^14-146522050958011676923118 v^15+28644009828646327812554 v^16-3990983207188807734047 v^17+641225012358614357531 v^18-66789621996333901808 v^19+8887448429662069124 v^20-659467144029535127 v^21+73016258643817931 v^22-3483235334210918 v^23+321541569749114 v^24-7505270055569 v^25+577328465813 v^26))/4747278824844373843092625259582261821440000000+(v (-2402247329713191310458599555842081994558668800000+14250420421748276245895428284350360820622786560000 v-38607736239531861147023915303957707779823902720000 v^2+64630834912902534330926641122895462100607292416000 v^3-72170604148747593187307730586863164326228050001920 v^4+55704758557368507058576674850077946118502428143104 v^5-26698214596153507743650096265928358364165427105536 v^6+2059849911341683788763634563264506576681534972864 v^7+9349828944436872682650602786017715468339766293568 v^8-10812484969180624962518912822740181804393035528720 v^9+7437582718507300703400322505453859601297821903280 v^10-3995613019573625752164741416239525009764236965020 v^11+1732059073794717060890337140020870646787840433260 v^12-636812595134329836120074733302190208235577760785 v^13+202158092760586979810925201925327596388776360240 v^14-54931979547343221388078525126825106449738636935 v^15+13460071668018006799299447425467783975293728430 v^16-2774176415593115463712110187490471436363488865 v^17+539005832688428515961478395916621646522652460 v^18-84512464323574453461967777880514448574080215 v^19+13225184271368205814584427180295563793635770 v^20-1551456431632816965673665284454063967590555 v^21+197313318470116019571330234835895679208920 v^22-16574907597514426887389871965534555419005 v^23+1720572344582248668080288721591862173810 v^24-93761582818216757651740434254508334179 v^25+7947050758430138692303529382422700636 v^26-214660355882382772926304958860287689 v^27+14804162474647087788021031645537082 v^28) \[Delta] \[Epsilon])/55695535904974254968477290569670509713806797794708954284032000000000) CGFF[1-\[Delta] \[Epsilon],4-\[Epsilon],v],cGFF[30,0]->(((-1+v) v (81666520878137641205760000000-487777103490750130767790080000 v+1412507075057981291196702720000 v^2-2608616942639039160442994688000 v^3+3517088388534367276917298176000 v^4-3609651248543004756604373532672 v^5+3021560070165732841342981832448 v^6-2046247730153872937738946611712 v^7+1195990817039033131240429713408 v^8-579629896594342099411554288640 v^9+252124819416948391373057929760 v^10-91462553551561449585429541440 v^11+30803145615423009376642326960 v^12-8581181009444510105845926720 v^13+2297599936439893816812012855 v^14-497846181257299486403546370 v^15+107940266660929213116338205 v^16-18230130206069223335673780 v^17+3242370228592024806170895 v^18-422954360838145243737630 v^19+62266031569177453062045 v^20-6123831230663841054360 v^21+750605389484138488365 v^22-52978836241134113310 v^23+5424005342240900415 v^24-247763975074443828 v^25+21204697220845677 v^26-476873312761538 v^27+34062379482967 v^28))/4481431210653088907879438245045655159439360000000+(v (16046716853033880246700185018034683175545077760000000-95126277716614373825344481409565311578279266222080000 v+264062010450808593340005545814562506747235360972800000 v^2-443923192312197441612914203566880089268307073835008000 v^3+509250236975344616730916274358714396685899084017664000 v^4-400733386293425955602916662856572736877980471440105472 v^5+199744423254577005506131243686571295858505711255909120 v^6-26023291787189434597533062848277917602709139586812160 v^7-64253537711484080337700879689060926091265991778266880 v^8+76037401035768921579646497683304335713157482419594752 v^9-55524169100087958848354504214281394593420326687101600 v^10+30160962972270612389213565396085158990616268286368800 v^11-13557385798886838468918643844725089815474784331821600 v^12+5117990546446221206025843852014323963795127918614320 v^13-1658310898352924057296755330154417652043301325095425 v^14+473949376031789796103357181839936780814037731135775 v^15-116092098108926481173920074338710995870768172060425 v^16+26088004855631027366600324059583293539317547609015 v^17-4911001765354990493050485672218767264772851070325 v^18+886295272716177693078381961090324536819477146475 v^19-128025508822551533284703564438000168156983805325 v^20+18794105460489383301277764431689977111858296595 v^21-2043304745234278894767475833621544422260962275 v^22+245814821713636684503083094663392230285283325 v^23-19215390995383742301808714358835858079021275 v^24+1900950314972509277244913480454324539891557 v^25-96650295639377355835393264665881569479495 v^26+7862561994050134781864751480308456885785 v^27-198407472078687651882461912193647688495 v^28+13227164805245843458830794146243179233 v^29) \[Delta] \[Epsilon])/1551009283881723052362155587784184354510091704987054958901723136000000000) CGFF[1-\[Delta] \[Epsilon],4-\[Epsilon],v],cGFF[31,0]->(((-1+v) v (-1+2 v) (7104987316397974784901120000000-28894005988346592247236526080000 v+67672019189938779438233886720000 v^2-101206639551386659207875084288000 v^3+117327936397267932067481472000000 v^4-102747504593068860230047658115072 v^5+76413423501507789089748981819648 v^6-45382756479073719977064035354112 v^7+24074994337787045226412851038208 v^8-10408621821912676451476826915840 v^9+4173846009310233670672399579360 v^10-1366332675101943138643003554240 v^11+429465418882512272659594737360 v^12-108830323589551693673360281920 v^13+27476774431874791637657622705 v^14-5446132957257311158028810670 v^15+1123544422524707426100683355 v^16-174238196103589660241815980 v^17+29732322403237287968606745 v^18-3569545800507979497498930 v^19+508176139012699797471195 v^20-46045661936986235083560 v^21+5500636954647831152715 v^22-357629932189645634610 v^23+35971555121646937065 v^24-1511514992976707628 v^25+128170540834498827 v^26-2644479279859438 v^27+188891377132817 v^28))/1640203823099030540283874397686709788354805760000000+(v (-85080603312532823445862427472089951189561089720320000000+515419570773878241934231458424106822812354214040698880000 v-1432784211183466940108209738479964432411960437895618560000 v^2+2467790121135124067930985120627622680563744395138572288000 v^3-2855853350807555975539420651308234986829811452186783744000 v^4+2310553172486054751767261766596761865734056606797391470592 v^5-1202670678085763201546656509003324270802962155773568719104 v^6+190723456382134220695221162672004491623535321295666003200 v^7+331837985105749912501545850441583696533797343740100181760 v^8-439821496622512239890587024569616136828093866691236575232 v^9+323850232606836764314770773963238511765242144121232037344 v^10-183731492851191785510008377788127416678050503789289076000 v^11+83921448309594187464259261997236944008688673793549303200 v^12-32579808074808943142623302951325710727363385976988200720 v^13+10913145643689464190314228164305257427195197122090259715 v^14-3157626222741966068490913147554429578645520558402319875 v^15+820406988346398478252697527160898332385899457521812725 v^16-182562363584202529222553444896752590519865244917163515 v^17+37861759701869306230652588987383679421596513826232905 v^18-6545068030363207344156337427000836960012382651961375 v^19+1102165125449390063821958406952891387652087342510025 v^20-147278031787995600112451970483020095233572349286695 v^21+20352303953880309178920126994170283839076649381115 v^22-2057515234360991555177484595468000491772582307625 v^23+234775725277822280376141982902347288792453534175 v^24-17126602757591779107230568902536190173315190577 v^25+1618126482725221706942830379575365340319598099 v^26-76952604611552174993415592587039525107626325 v^27+6018128896741272539707594843179782031402115 v^28-142210543326845197687510795021618128933853 v^29+9174873763022270818549083549781814769926 v^30) \[Delta] \[Epsilon])/34627833271943348867037485652869699898792307405540989012439870734336000000000) CGFF[1-\[Delta] \[Epsilon],4-\[Epsilon],v],cGFF[32,0]->(((-1+v) v (35664250058781991077150720000000-217609605257594466374870630400000 v+644267463461443214753873264640000 v^2-1219653398822977550401922211840000 v^3+1686285739686444780295565402112000 v^4-1781058420908623989614238787215360 v^5+1533807007826011215871540238770176 v^6-1073962262318577523003352435569920 v^7+648051795287105721263330867608320 v^8-326569672280355741927554092533760 v^9+147216781116782738929450070349824 v^10-55920443954828401392181970450400 v^11+19600686006520286147441034746400 v^12-5768844268268880768476161090800 v^13+1615083342049502126133720852240 v^14-374097650755322171868007982325 v^15+85254499193140466634191238075 v^16-15640697069600119545203650125 v^17+2941172568174648200342461155 v^18-426408810273270603188926425 v^19+66813539144636405915969175 v^20-7561186093938005265561825 v^21+993952444931686569427215 v^22-85498037098197216558975 v^23+9470756265217857198225 v^24-588223543681628851815 v^25+55032693791671452969 v^26-2221751489093671955 v^27+175613424446127805 v^28-3500046105696315 v^29+233336407046421 v^30))/34444280285079641345961362351420905555450920960000000+(v (1717863778183473312289835720992307433227014562119680000000-10405241957722745332494221206533921722935652317043097600000 v+29563206076745974966037304248758646096152142694328565760000 v^2-51127681998740420175934102401084625516788143051040645120000 v^3+60618938516384716216110829156293949951258452613120524288000 v^4-49862112418389999693639840712341852883072167596513057955840 v^5+26849443061993273941540892135322006088891571801138808029184 v^6-5392001698796182953305316204265020041165903608488661165824 v^7-6755944225963218004257252914231423326378564169418412093440 v^8+9254993771314266499515906176520627858167552122383363956480 v^9-7214208205519372956385408225127267457260904188224345595904 v^10+4132786631809218139503458067884956552472762445748098619744 v^11-1952758522307473484697780140899275812042213177788987660800 v^12+774508548318450774392978055085881064675704610315451653200 v^13-264858555276120230425502244646356959474007899603611722240 v^14+79770176931573227267385050746055606002157154617836208265 v^15-20817543030927010071299856032294595441013367335198412400 v^16+4955367476250116519989628659341155595685744067420044200 v^17-1008217414722092837886780360021770625780842348709565680 v^18+194007364502643647424256052649705319788781484981215980 v^19-30941321488689988904972586468733343652796914580983600 v^20+4881217411999085823593029134072499138387585421271000 v^21-605585863116501015835247738765994464271941097048240 v^22+79022240186581259747299461600664387707351013452390 v^23-7450806181256410884330109902569303495165247013200 v^24+808380166643427188669814156483376097172576465240 v^25-55174427630386800243940486702579037155442833104 v^26+4988168060570156041003102946428907154266350444 v^27-222405385698397223430901982798529423138124560 v^28+16745773897115616810277273181354316032165720 v^29-371370616236606822235575676410133127024016 v^30+23210663514787926389723479775633320439001 v^31) \[Delta] \[Epsilon])/2908737994843241304831148794841054791498553822065443077044949141684224000000000) CGFF[1-\[Delta] \[Epsilon],4-\[Epsilon],v],cGFF[33,0]->(((-1+v) v (-1+2 v) (368530583940747241130557440000000-1543637476210268501144929566720000 v+3698648794071241520788183449600000 v^2-5690052051681840342099479764992000 v^3+6765024832701244980044922740736000 v^4-6112724008338791654312090768744448 v^5+4675563655584862944487284785111040 v^6-2877783430700618907407483517381888 v^7+1575117501934586128012860035334912 v^8-709706404061105015779546379274240 v^9+294658879431040708802447051610112 v^10-101242401462721856765181012161760 v^11+33075309858116966053340879179040 v^12-8877963183009351633891001088880 v^13+2339633355470634013176179844240 v^14-497148076573841660005028852205 v^15+107562760865529831931980278595 v^16-18178522605470350770250810245 v^17+3270530548913590927824061995 v^18-438025211108223278423568945 v^19+66140398820441803310385855 v^20-6926008430698474913231865 v^21+883525429793871642996855 v^22-70366072992321949767015 v^23+7616890661542790815785 v^24-437842734317586842127 v^25+40317697766964556545 v^26-1504319816228276187 v^27+117923775618269813 v^28-2166695208288195 v^29+144446347219213 v^30))/1492585479020117791658325701894905907402873241600000000+(v (-1612431833327101331108188260180096231862986300456960000000+9959343907352444806850704326268461517943732945359994880000 v-28343217991996670257388309126893405627867325480372797440000 v^2+50100609783847219805044138143714341942714821219875299328000 v^3-59873992263034814359690028359572231894885860035119955968000 v^4+50496349445890585080341294616144666708314663221677759700992 v^5-28159993595445391871666212898759767483142843016222440964096 v^6+6318903906510600847957154462988954950057329333786140093696 v^7+6027215285394585666247153430372112972917915264196673107456 v^8-9358334272724218474639997624747741324939007586103262196992 v^9+7361677518680908230668819073704449351882906016676321511936 v^10-4392104972221771152827813590200982187350870677837513574176 v^11+2103390736399397607209057337740138703092393807369295866944 v^12-856777902198471227553123608578525197975429287640502999920 v^13+301005538537195973056245805597930163443859761874785089760 v^14-91924692536669326007835883333013654713956674374506702435 v^15+25144055691196714140844352077094885594270234602208567190 v^16-5965399685275272956587449222690595411360425078406305240 v^17+1309339926323688372798638693455966095114219693781283520 v^18-244895760660325361386621091577734652158390613039732420 v^19+43926498282204678381996510925251657981241901436622680 v^20-6489732724498915628932400499004082319130005696879720 v^21+962517223333166938165990957696369405167643958652960 v^22-111232306864798129935865624291716122541483632199810 v^23+13744106379336548425098966271068116812657477215540 v^24-1211948063747881849590827787327443580238375306152 v^25+125305710592062526379529487787519989864331189376 v^26-8021115180688274428640314521103362851677580676 v^27+695143127115192606840327974203198432346428664 v^28-29121470718460531796374004755398934320892968 v^29+2113938998994651371479854544501414320676544 v^30-44087706846248763647948476020640979632179 v^31+2671982233105985675633240970947938159526 v^32) \[Delta] \[Epsilon])/11458664828170344534183313434222337057418545359651745455025557224816640000000000) CGFF[1-\[Delta] \[Epsilon],4-\[Epsilon],v],cGFF[34,0]->(((-1+v) v (106505338758875952686731100160000000-662737698841479695079029719695360000 v+2002553068913716474111993663979520000 v^2-3877731476213273590867892520615936000 v^3+5486300479786093116395725258776576000 v^4-5947440881014527915575659756393857024 v^5+5256107428347254961872692502005997568 v^6-3792342480414858441407814750391541760 v^7+2355589186029981772065230445157992192 v^8-1228954075297293037365161970705469440 v^9+572176347408970278799807628304924928 v^10-226306473174395354864366270192548864 v^11+82221027167848746078713030999274144 v^12-25377193679519036590624201176765440 v^13+7393691364480358261110927177905840 v^14-1812336414348180986166258812069280 v^15+431708252046579912546640152842775 v^16-84821307393132054645725481549360 v^17+16753701106668643938703964835000 v^18-2644018069131065358105858485040 v^19+437544276600352320967140517620 v^20-55166613285205853244313409520 v^21+7706485052479513232443697160 v^22-764944753242111931410458160 v^23+90681918668379949224250170 v^24-6887012314871099566021776 v^25+695163184769661674467272 v^26-38312288683279539964560 v^27+3298094867638594859828 v^28-118573117505307567440 v^29+8704914668818652232 v^30-154846484218996336 v^31+9677905263687271 v^32))/1800058087698262056739940796485256524327865129369600000000+(v (31376496551230631955938837475045445435220788513320468480000000-193848899061136296722211719095615451897860546098377502228480000 v+562669098327663831337306224001586908927256741681156039639040000 v^2-998547205682460448679546907576705182528254781108164927684608000 v^3+1219808503431740660802044992517898609314007692296789240651776000 v^4-1043673683416097337484343479990548839037695861025023014596575232 v^5+599643207512617028181370385382803855549923663727340696057716736 v^6-155308404242051565496136695092215392165275979960412131229466624 v^7-115545057291057885922772259281786727185351135049935154818083584 v^8+188102903582756843864605497343780325757252440035669376472816384 v^9-156338470508293783204027499572735985748061008599827957711334656 v^10+94102809434363638111604136262117601706187495587523760532318464 v^11-46518468535246830079830147754398873744908510205782308934242336 v^12+19288964235609129100040730089261380549207855696290877766608928 v^13-6916309713227091690449472078540700527896689374018004762251760 v^14+2182264031171264132206934974812299267995308744125414734945040 v^15-601300166832257684306916384168654023652356497162305963885435 v^16+150565774947791722741261324183778378485393450935834556571595 v^17-32686292781607146217461347240635863314768261909925609666120 v^18+6651262496196680453359400877967312849604361091667658532680 v^19-1148973724422594182677162899444106465766074679824104083220 v^20+192882894740518812945074661343697025237691960917476589780 v^21-26493768908059757640927542116822044185756127173787745560 v^22+3705873314044393448026221908132767024400418775053604440 v^23-400100197307192461168064729932007961655017516672116610 v^24+46931721693485417632799743799643809521766533732685922 v^25-3880036415508127564588512206109274240293511546010616 v^26+383077783160559513850972002626847105105721824676344 v^27-23048965735239120085902619686174744114332236294196 v^28+1917968208595856952846308273323407104755614896116 v^29-75646963885874745666289915980357182689249748024 v^30+5300847772933940081342571663293772310879997656 v^31-104165914557594268581718529912990616873070619 v^32+6127406738682015798924619406646506874886507 v^33) \[Delta] \[Epsilon])/925883035445820179051080092112033278913533302150580336256975074879634145280000000000) CGFF[1-\[Delta] \[Epsilon],4-\[Epsilon],v],cGFF[35,0]->(((-1+v) v (-1+2 v) (1171558726347635479554042101760000000-5041883233331480815402091544576000000 v+12338377544753123727447710831738880000 v^2-19476947038928356929589010658754560000 v^3+23701089374836040664393703433183232000 v^4-22031264859803780667221047555384934400 v^5+17290968191734394979743049834016776192 v^6-10988885704188476432995476488756158464 v^7+6188615977658978672969066365404351744 v^8-2892603287268187299744585521961185280 v^9+1239462697139067300336647012175596288 v^10-444338530479408484817652762705191936 v^11+150314843558781340122863705966390496 v^12-42403143157475233743433631456896000 v^13+11613460882155603250048407013140880 v^14-2617709256104508506555190123780960 v^15+590977695861739908569085592236285 v^16-107250534992073375781919999821200 v^17+20223933071611175064767413382760 v^18-2957370308593532156291046821520 v^19+470365277332579809362638177020 v^20-55066292355808880448379131600 v^21+7440520927130635237822270680 v^22-686558774080121489723913360 v^23+79215572633192205019738110 v^24-5594359960153075875956400 v^25+553055407488888571348248 v^26-28327730693004826954416 v^27+2403861915640561960636 v^28-80206293785326075120 v^29+5844408519238604952 v^30-96255922622619344 v^31+6015995163913709 v^32))/82802672034120054610037276638321800119081795951001600000000+(v (-344891935643996883134255497801983490032677628179204014080000000+2168908209175923267980349008319881181581444774042479362048000000 v-6307053307406609532746539694710969284602394150219437050429440000 v^2+11417030198936976442630874558404298138218415848079528106393600000 v^3-14048356707141868666414527784954665657912793010345704622678016000 v^4+12295425519449795159871661677414631778228929903047898291032883200 v^5-7272422752780357739717978591967647063327871722187773458686468096 v^6+2031582268788426697248797092138245120149583057580831474782289920 v^7+1169308918864854789613862380204147806091979025081285458326698240 v^8-2202973630092188932976872849615247291413144119686917567786433280 v^9+1849827167974256256938797530155397871416020343622632611391348992 v^10-1156812698340385798800887285623557568443495379840222153399128320 v^11+578529571424196420634680362523050252807484346300830948745118560 v^12-246027057010942321834598362796977872883548469545163824887052320 v^13+90214873204539950299854523918604267445294837842927609098971664 v^14-28884400466554102490329614710741918985810252972071504488437200 v^15+8270096472865061505328574100282147286249572555290791965089225 v^16-2072652837655884101786148572483305384468030463761216539228075 v^17+478224500983981097230271846046570889562679453812614748926410 v^18-95516657904441791590223240294442631393070587278628057091400 v^19+18104025355573396247501471405803747647568430511544874402700 v^20-2900204714297864516814284556540384677699782125516875010900 v^21+457304744129499347730325319308145375226181841412945906240 v^22-58588151979516977685038934213303689237498146126550218200 v^23+7751001177262985105530933301749771576483828680854533350 v^24-783891412137902963105766144638341790725051483833823650 v^25+87491959477291803522818639892290044887624100166471316 v^26-6797355370291877244767009929873096209914483194838520 v^27+642056416999605486482733262846486195619996777698060 v^28-36385446153329634794622541695397894533127342728820 v^29+2911583148163174160388980528377228018567730477408 v^30-108319867593426970692820342349101550304136176280 v^31+7335917236321080650004110947880256728364475865 v^32-136072372255303315852914313271900381966606155 v^33+7775564128874475191595103615537164683806066 v^34) \[Delta] \[Epsilon])/42590619630507728236349684237153530830022531898926695467820853444463170682880000000000) CGFF[1-\[Delta] \[Epsilon],4-\[Epsilon],v],cGFF[36,0]->(((-1+v) v (19978159333507047125026823208960000000-126593248417607927701010814861312000000 v+389803222708403556593097947983380480000 v^2-770674854509392140383092307196641280000 v^3+1113766164374954001805299733014085632000 v^4-1236428263397709486926918426262498508800 v^5+1118969670279343577802301016888149573632 v^6-829599210463479489584878766458128924672 v^7+529110980560656412441809545212041673728 v^8-284788703627259766143044122340750391552 v^9+136541373737790308176341932437962411264 v^10-55980717121850996258453406272256717568 v^11+21010529521356348046621086209276008832 v^12-6761182450296653551809889155172149088 v^13+2041927040610825557595416111163520544 v^14-525629027470793639456640196275164080 v^15+130274742526312099920392141098565420 v^16-27129592098227713104302124831760905 v^17+5598537358196412411306842113764825 v^18-947906127678127091105688588949560 v^19+164642042392874967661546953730440 v^20-22641535883926672384534271726460 v^21+3336785906045922418623593632860 v^22-369846199937525912584309471080 v^23+46521760458647781223372219920 v^24-4087889539034737162454386230 v^25+440692259279117920084071798 v^26-29791254253904119036456968 v^27+2759543602382871983596632 v^28-135937364553921948348188 v^29+10831434863738808972796 v^30-349102499998073036072 v^31+23920863297018573028 v^32-382174008570728777 v^33+22480824033572281 v^34))/5878989714422523877312646641320847808454807512521113600000000+(v (419421254407662321892207431179226103351586774852125883105280000000-2639095055968552112628001401304123526642097207327876024631296000000 v+7813387049558967150814749858074115819866713139651075815810007040000 v^2-14198261663133876118999648809238964233784653155882020655476244480000 v^3+17823145102466744897989378206805722952887012052239755753736339456000 v^4-15798669899597038516623578127983550072666585924752276557489014374400 v^5+9595995802428967247856664029458381828331279563152690613632628391936 v^6-2959259445978339512346845106882828263239861940860664316615981268992 v^7-1358919212603113442950681983493041467269249565779462251010067788800 v^8+2745035062740665869327422945238258272345759511104033922899982114560 v^9-2432350360411546402015396278091012875243012109716346090439462687232 v^10+1533819791535348566018720535855189609857384889776963500448106020864 v^11-790257481185972232132614544807856350502628211105103992874114620800 v^12+341193536140297695444131333081761940752056554065153058431170951840 v^13-127617162998392814018906165279774453204753222637460040354238094464 v^14+41983010983877120782253755316967441150018341416009730082978465648 v^15-12130102089797143656909431413084613867179701228047998084312876500 v^16+3177314869637265084612685388575371607305734660489607241029975775 v^17-729066854092659582504113215977954370619736679809942184887820710 v^18+155859876255169564909451422613329708644277125818783041764985395 v^19-28775649436494383099558856712138602156422937225115920279720000 v^20+5100987054929085620039538711471382317630348096324892067916300 v^21-760536542652295908271975388933791155892792353049442683445640 v^22+113000268608778656070088565484899457148836008860037660674380 v^23-13542643613959446315959827688770868583147040858711903617000 v^24+1698918627240366493590439929339041107128010163005497172050 v^25-161344670330195374783842976477747605187080350356636036356 v^26+17171128277687222878931565999652813454806358645591733882 v^27-1256311435898949091403012526263338940693438984312455200 v^28+113727845656242715796659240408109662531128052870178140 v^29-6081898160820319014058961659059255000037888482775368 v^30+468668556616641251379422359958047226316040215837036 v^31-16475512182292108979221469821668802456433328377700 v^32+1079596729291797126316815216907503069453892065735 v^33-18934106376488492452077870915214282933944572166 v^34+1051894798693805136226548384178571274108031787 v^35) \[Delta] \[Epsilon])/214699313557389458039438758239490948914143583302489471853284922213538843412398080000000000) CGFF[1-\[Delta] \[Epsilon],4-\[Epsilon],v],cGFF[37,0]->(((-1+v) v (-1+2 v) (2097706730018239948127816436940800000000-9255698348557274157470205414998016000000 v+23099597640285713968801855019050598400000 v^2-37336566272373475855436217019925790720000 v^3+46422102392750714619208381119224709120000 v^4-44280930047633052938913781912107943526400 v^5+35587645933129559336405142167376348610560 v^6-23282144015270347347034806765516853444608 v^7+13459437600054656633162043612543670754304 v^8-6501493153067897347416533011594124051712 v^9+2867335571248201789068459080017230264576 v^10-1067404527185957728028432640445809932032 v^11+372731176026621837922328651009897234816 v^12-109830182224396158393650128968146119648 v^13+31148341855403270500733221494496682144 v^14-7388022256604805161289129471940699120 v^15+1733113599972818227675593851411162060 v^16-334108000778152590141639734521478805 v^17+65712840044775039619411932765676965 v^18-10334917689187382932163046966542040 v^19+1721688991143943923013120918340520 v^20-220465590208448333700745451034060 v^21+31347302169838037855324815601580 v^22-3240387346613279098480911579720 v^23+395489693056598360792387853360 v^24-32436221153202183119864738430 v^25+3411957820397753936160141630 v^26-215298317166406387470850152 v^27+19569889899949424301483576 v^28-899271744393431255112428 v^29+70727596426830615332044 v^30-2123476383621606232328 v^31+144520571241054051364 v^32-2146054048127938517 v^33+126238473419290501 v^34))/2574997494917065458262939228898531340103205690484247756800000000+(v (-3212793435209910339117205378632249212237825630470471586886451200000000+20545398290361691881667983698252628202124140503068075659597185024000000 v-60946655937570715732233260123939141560778180136530477814295402905600000 v^2+112773070560095900729729384595673447513038695473414675303578689863680000 v^3-142514950734707806152647482684998378414231264980304095488262210027520000 v^4+128965461115308404156511737928496973768094106424726603691256690719129600 v^5-80280307064070519750561138067254327068797938901236959119142158210007040 v^6+26204324846112001352800465379655417722176700233459027167378411782602752 v^7+9140478647187104946485535353546405363765085394987227585348166519108608 v^8-22183250478969988344423160873888879223489235594231061563805543249232640 v^9+19886725588410506513129300565472231548702563624151799858751665827102720 v^10-13002357751888905864682084636320001147862906262391651886608204433368064 v^11+6768132896687134970423210971701391531163764245953468757063299271900544 v^12-2992917568410572663329080640848830018867809078904598707168477815779360 v^13+1140877211728729607577619614207862105029392936029288349204325205725120 v^14-380941612182825085066969896483610907248355215433659457116321301276208 v^15+113636647022870431354858831868666197083721133712972888158810636225268 v^16-29873999886956536491041525103415764671852950238685949685679425241475 v^17+7206500091921661008288549235200206166220429835877568703449855812500 v^18-1522361660667884902311636075756688836904072395778653514374609861195 v^19+302970473766210057439840861576338173877060397626075877924246765470 v^20-51916811106825729632401803989489396480947213412612530896534848700 v^21+8638519032972552353184333556117928530002510778513512433347040800 v^22-1202580992949873556464061411932012079212840501835807228749303180 v^23+168851892493918358292601298788204653483043215919598516762213280 v^24-18980102503069079895509223592476443630160321454704359564793450 v^25+2263127714119082826095656873451969000483572261078206184258440 v^26-202279759382284929545144546803822755116512741798559018088042 v^27+20567041676313028370694648160159830636655994094862893285732 v^28-1419886480399605807328821692286350294502738057370595515660 v^29+123383580667327996300382274302257920543432634392644718080 v^30-6237638860394229943236503185620107754495046885434539436 v^31+463493128091089793231540878764976053019497171365596956 v^32-15421571698083669453469480541665262363323234157718315 v^33+978770332822722895631335073408236262301636150949380 v^34-16256277393466487810275078504560687875765699846627 v^35+878717696944134476231085324570847993284632424142 v^36) \[Delta] \[Epsilon])/6864795851683970531353014855949483600580826932513798373036932102855690979268016209920000000000) CGFF[1-\[Delta] \[Epsilon],4-\[Epsilon],v],cGFF[38,0]->(((-1+v) v (50484808635772308084942782249041920000000-325343931482271985227173498657439744000000 v+1019512593246892533696906836914691112960000 v^2-2054791470475558005773448968411503656960000 v^3+3028513735855530392220247671962408484864000 v^4-3436317517920224771852030037804268231065600 v^5+3178771307190068163480979904075668040024064 v^6-2415957868390781982733361433596379898773504 v^7+1578790878420260454316117517121894438552576 v^8-874117311232967476322452874252648026619904 v^9+430507819361984152952699641608958958646528 v^10-182294202325237467128650249335373065110016 v^11+70475590562993545715579836701950570685824 v^12-23536069099141600774494411061992394661376 v^13+7343688926117729399315028575078341968288 v^14-1973403390782907012651773914379364227520 v^15+506953926967418614478985719183338963860 v^16-111019034553189851352132481850602342560 v^17+23830944929709877922998799839672380025 v^18-4282968956610995355986915582119864770 v^19+776832072971472246436792414208722305 v^20-114802074983334520058254752726871920 v^21+17744061868883777465305962312299220 v^22-2149173979575026161727311887992760 v^23+284887317317382754585913116596540 v^24-28013491837933361582216423898960 v^25+3199682998492446669022878146046 v^26-250882415143248486446054744076 v^27+24771919635604503953233444494 v^28-1501137066142329355685730576 v^29+128383627792050067648721092 v^30-5689013363951219836182264 v^31+421744423010144671717896 v^32-12258260722906784809104 v^33+787349358716114854737 v^34-11361462607736145090 v^35+631192367096452505 v^36))/257499749491706545826293922889853134010320569048424775680000000000+(v (15525637486085483750066015256183559298545844477736769621422243840000000-99365236276590869222949534083790718517528655325361314366671028224000000 v+299644112794612321770499611447725058975190045741924591965115357593600000 v^2-556519571430803198936185043939759788043996901029579298902568672952320000 v^3+716274209353137883760997750345885920174153569740619497479687334690816000 v^4-655573444216172338152151887792739462577804614445654340884009367640473600 v^5+417952691338259305041347269642797196536711392550297304616137717421015040 v^6-146796722236965909523566921450261981202518243763972497832899044858953728 v^7-40270532307172446392442012206128546184464569661028515701713263730973696 v^8+109018668804536383228580209063307861850969064284430837146608551844895744 v^9-103076269030025054209521736765061020062394812931393535065602008375919360 v^10+67938183264820115949625999412315485104249550227384487430785959997583616 v^11-36369741948816400926546725544852293831668179623304470295954607484544128 v^12+16295300421780690525450594161205849610203799063335845985008667312820352 v^13-6331611877855816145841703425772534083561714103431757451884054111421280 v^14+2163201487135236459845862938628004350968783654646824054344739835084192 v^15-651852273425812752605477782000912333877889565245430295747496342400716 v^16+177794403652102170498534191804781233179707028978647808065671010593964 v^17-42813302845675218694260176400583117906945825560075979709757868078975 v^18+9564599553222048216218097917160580077972681906688431872912327683405 v^19-1868937065412749171147322550816029754625802413046651632545670685765 v^20+347682790850269789840366419126682340378248025086076642345465157735 v^21-55497310067669747615399408767083705429915802677989467715920585500 v^22+8695716405592954712691725572993050097646869214554342475268457620 v^23-1133565652308209864422307746923614949960628427410233295562698860 v^24+150800413767211094425931870379954699301153811058170245619777940 v^25-15937216181164848166232101376780877697201989113325838646332290 v^26+1810081900365962356827705370833434942904077405843490710468838 v^27-152582471049543593340030249251192673417662862896666792770134 v^28+14848312504300003667520552034087870347068411975381942575026 v^29-969034107578790859788841058464813518583891543957725545740 v^30+80951499378746101225471705232465194392978478686672269284 v^31-3875266379445890271716410158115589766556835881123063872 v^32+278005957729740682062695826430024023810361656909511848 v^33-8768531393098996230544813642760108108085726666731895 v^34+539552755795740134693036224912140690876440299726773 v^35-8499263164183118864232778429355174123335123678829 v^36+447329640220164150749093601545009164386059140991 v^37) \[Delta] \[Epsilon])/137295917033679410627060297118989672011616538650275967460738642057113819585360324198400000000000) CGFF[1-\[Delta] \[Epsilon],4-\[Epsilon],v],cGFF[0,1]->1/96 (-1+v) v (4-v+v^2) (-1+2 \[Delta]),cGFF[1,1]->1/720 (-1+v) v (-1+2 v) (3-v+v^2) (-1+2 \[Delta]),cGFF[2,1]->((-1+v)^2 v^2 (4-v+v^2) (-1+2 \[Delta]))/1920,cGFF[3,1]->((-1+v)^2 v^2 (-1+2 v) (11-2 v+2 v^2) (-1+2 \[Delta]))/50400,cGFF[4,1]->((-1+v)^2 v^2 (4-8 v+9 v^2-2 v^3+v^4) (-1+2 \[Delta]))/96768,cGFF[5,1]->((-1+v)^2 v^2 (-1+2 v) (132-122 v+133 v^2-22 v^3+11 v^4) (-1+2 \[Delta]))/18627840,cGFF[6,1]->((-1+v)^2 v^2 (1728-4964 v+7164 v^2-4543 v^3+2629 v^4-429 v^5+143 v^6) (-1+2 \[Delta]))/1186099200,cGFF[7,1]->((-1+v)^2 v^2 (-1+2 v) (1332-1944 v+2477 v^2-1092 v^3+611 v^4-78 v^5+26 v^6) (-1+2 \[Delta]))/4670265600,cGFF[8,1]->1/235243008000 (-1+v)^2 v^2 (14400-49776 v+84044 v^2-74516 v^3+52429 v^4-18824 v^5+7306 v^6-884 v^7+221 v^8) (-1+2 \[Delta]),cGFF[9,1]->1/8849841960960 (-1+v)^2 v^2 (-1+2 v) (112896-212148 v+303632 v^2-194171 v^3+125416 v^4-34901 v^5+13141 v^6-1292 v^7+323 v^8) (-1+2 \[Delta]),cGFF[10,1]->1/61436919398400 (-1+v)^2 v^2 (172800-673632 v+1270896 v^2-1356572 v^3+1097608 v^4-543303 v^5+248931 v^6-60078 v^7+17442 v^8-1615 v^9+323 v^10) (-1+2 \[Delta]),cGFF[11,1]->1/84194178292224000 (-1+v)^2 v^2 (-1+2 v) (51192000-113899104 v+178394724 v^2-141267824 v^3+102137071 v^4-40091406 v^5+17221068 v^6-3395376 v^7+960279 v^8-74290 v^9+14858 v^10) (-1+2 \[Delta]),cGFF[12,1]->1/1673919757762560000 (-1+v)^2 v^2 (228614400-972734976 v+1996755408 v^2-2412715616 v^3+2167370664 v^4-1293824304 v^5+673148473 v^6-222488214 v^7+74844591 v^8-13223620 v^9+3053319 v^10-222870 v^11+37145 v^12) (-1+2 \[Delta]),cGFF[13,1]->1/1998455221002240000 (-1+v)^2 v^2 (-1+2 v) (60445440-152277120 v+256499568 v^2-234666416 v^3+185554456 v^4-89440980 v^5+42760659 v^6-11743938 v^7+3753393 v^8-559360 v^9+126293 v^10-7866 v^11+1311 v^12) (-1+2 \[Delta]),cGFF[14,1]->((-1+v)^2 v^2 (5960908800-27149836032 v+59610586368 v^2-78920097232 v^3+76957690288 v^4-52194086648 v^5+29980165512 v^6-11978750773 v^7+4531371427 v^8-1093568465 v^9+288732455 v^10-39345295 v^11+7518585 v^12-443555 v^13+63365 v^14) (-1+2 \[Delta]))/865464341042036736000,cGFF[15,1]->((-1+v)^2 v^2 (-1+2 v) (33176183040-92082286080 v+164777680848 v^2-167712938688 v^3+142669947272 v^4-79182446288 v^5+41293461033 v^6-13896978304 v^7+4916006821 v^8-1014529494 v^9+256851925 v^10-30177748 v^11+5656827 v^12-289478 v^13+41354 v^14) (-1+2 \[Delta]))/21379673799804063744000,cGFF[16,1]->((-1+v)^2 v^2 (418455797760-2014265594880 v+4675060530432 v^2-6648230932416 v^3+6930357980976 v^4-5168178727712 v^5+3214403664472 v^6-1464209110364 v^7+608462352355 v^8-177992536436 v^9+52432185520 v^10-9755950204 v^11+2110191902 v^12-229845532 v^13+37384016 v^14-1819576 v^15+227447 v^16) (-1+2 \[Delta]))/1171813262937357680640000,cGFF[17,1]->((-1+v)^2 v^2 (-1+2 v) (3998577623040-12006192003840 v+22619631610368 v^2-25023103890192 v^3+22629725086560 v^4-13949891860568 v^5+7817763842848 v^6-3030264109097 v^7+1165739680942 v^8-294827451389 v^9+82198655455 v^10-13340283475 v^11+2785667471 v^12-265885543 v^13+42532589 v^14-1819576 v^15+227447 v^16) (-1+2 \[Delta]))/49064255324099365109760000,cGFF[18,1]->((-1+v)^2 v^2 (34237292544000-172613970432000 v+419905001548800 v^2-632961526040064 v^3+697680305349696 v^4-560579368906384 v^5+372357663299376 v^6-187101318479608 v^7+83975631362012 v^8-28097009496673 v^9+9051840785897 v^10-2047320666092 v^11+490827400388 v^12-73066852502 v^13+13341089878 v^14-1192401236 v^15+168558904 v^16-6885441 v^17+765049 v^18) (-1+2 \[Delta]))/1810348700601117848371200000,cGFF[19,1]->((-1+v)^2 v^2 (-1+2 v) (409363894517760-1312609268920320 v+2585784560815872 v^2-3060974860404480 v^3+2916729979171344 v^4-1952523544681056 v^5+1162852712294632 v^6-501099637918656 v^7+206827021534113 v^8-60332642867550 v^9+18237140090778 v^10-3631220906928 v^11+831208583782 v^12-109520628252 v^13+19405454400 v^14-1539145536 v^15+214446561 v^16-7783542 v^17+864838 v^18) (-1+2 \[Delta]))/93902787100179982795014144000,cGFF[20,1]->((-1+v)^2 v^2 (23475370254336000-123145085583360000 v+311958445333939200 v^2-493806052541638656 v^3+570855113753819328 v^4-487500374629696896 v^5+342330788062800784 v^6-185858364231378592 v^7+88978258632628612 v^8-32937905336809512 v^9+11432265672217923 v^10-2966549326846638 v^11+774706014514471 v^12-140585103535288 v^13+28291269018502 v^14-3461612154324 v^15+545515528410 v^16-40827272304 v^17+5097787591 v^18-177291790 v^19+17729179 v^20) (-1+2 \[Delta]))/23047704480098597137715036160000,cGFF[21,1]->((-1+v)^2 v^2 (-1+2 v) (11703733145395200000-39692239490405376000 v+81320765924036736000 v^2-101875371031142470656 v^3+101582285208203030976 v^4-72730025556440416416 v^5+45641468251659740944 v^6-21381204127831941712 v^7+9371021530355523700 v^8-3044044651710298602 v^9+985463994277947843 v^10-226734440878138578 v^11+56106112261538869 v^12-9084230583914548 v^13+1757178783555982 v^14-192480522942084 v^15+29555268721758 v^16-1982937754434 v^17+244467649231 v^18-7623546970 v^19+762354697 v^20) (-1+2 \[Delta]))/49450183300327248342273097728000000,cGFF[22,1]->((-1+v)^2 v^2 (2744812522045440000-14905226231820288000 v+39124015269562368000 v^2-64582256968618503168 v^3+77813117553692805120 v^4-69942412967748645312 v^5+51523385697573732416 v^6-29803026715728657456 v^7+15076302387656390992 v^8-6045685931213080580 v^9+2235171325523095708 v^10-643475842139218749 v^11+180603844286176679 v^12-37709734135175763 v^13+8236324679616505 v^14-1231924162902962 v^15+212919434117686 v^16-21859725850986 v^17+3024589754702 v^18-192641167665 v^19+21521859523 v^20-645069359 v^21+58642669 v^22) (-1+2 \[Delta]))/49356704692954228969225322496000000,cGFF[23,1]->((-1+v)^2 v^2 (-1+2 v) (3253117490971729920000-11583375420590346240000 v+24575019889718454912000 v^2-32314132385458873344000 v^3+33534692522385672155328 v^4-25401707966914979884416 v^5+16685286867398484577296 v^6-8368661398076226167680 v^7+3863575091954941961828 v^8-1366512391702075068056 v^9+469279730793956708251 v^10-120459657288093498660 v^11+31865381737170096273 v^12-5973736274428232386 v^13+1245671670383882996 v^14-167984636660206640 v^15+28053655414172158 v^16-2602261634325396 v^17+351970894988571 v^18-20265733553020 v^19+2238801174413 v^20-60636519746 v^21+5512410886 v^22) (-1+2 \[Delta]))/250099677061329007104996438835200000000,cGFF[24,1]->((-1+v)^2 v^2 (37573738614280028160000-210373875573655191552000 v+569879618958943709184000 v^2-975751928877531875438592 v^3+1219278654300626269028352 v^4-1145192370190618047978240 v^5+879659946736317522528192 v^6-536684322440452899728576 v^7+284784662769765681962736 v^8-121940942831775055357072 v^9+47604050108489122194100 v^10-14881198827321547811508 v^11+4442574187488449986829 v^12-1031758040392225947344 v^13+241636128186505614798 v^14-41698198309636386100 v^15+7796114630238200827 v^16-981093925036493136 v^17+148230555091823336 v^18-12980387534258012 v^19+1598510899723155 v^20-87801680592208 v^21+8869469115574 v^22-231521257212 v^23+19293438101 v^24) (-1+2 \[Delta]))/12235276361323513153987793782120120320000,cGFF[25,1]->((-1+v)^2 v^2 (-1+2 v) (299997029409478410240000-1115018652080459427840000 v+2441005570442129670144000 v^2-3347794063675568939904000 v^3+3600064895454190265942016 v^4-2861765258992882854929856 v^5+1957131013335222774703104 v^6-1039531109761601758998576 v^7+502320096933104681489984 v^8-190492973615703195596676 v^9+68871693523427119874384 v^10-19282263345255647188221 v^11+5404660689543657508604 v^12-1132565428743690060711 v^13+252004583264179913099 v^14-39428161669982157006 v^15+7079799598170003749 v^16-810081971581816626 v^17+118759941669960734 v^18-9467799784084521 v^19+1142791396679174 v^20-57147828946131 v^21+5715514714679 v^22-135719357676 v^23+11309946473 v^24) (-1+2 \[Delta]))/415384012562684359295887377662214144000000,cGFF[26,1]->((-1+v)^2 v^2 (8065829222532112711680000-46412426482673288970240000 v+129329160064953152790528000 v^2-228719447499438320292864000 v^3+295229949459002165184602112 v^4-288134609397318257549078016 v^5+229673869434943508731620096 v^6-146688723037614363578334912 v^7+81179670792491891396854528 v^8-36733330247357791855518832 v^9+15038149219583216454456608 v^10-5029900662647671562482852 v^11+1584252638819534018678768 v^12-400406789944982804042887 v^13+99597860942793919043483 v^14-19163016069523084328722 v^15+3833288618495361426158 v^16-557983621398175029937 v^17+90920093411720144693 v^18-9784696582121934352 v^19+1310627516593982708 v^20-99209564643796057 v^21+10995212427175253 v^22-526652504635162 v^23+48526133195726 v^24-1113221874271 v^25+85632451867 v^26) (-1+2 \[Delta]))/47111042741677287827961547853377044480000000,cGFF[27,1]->((-1+v)^2 v^2 (-1+2 v) (586212945280458906009600000-2263680503424876373770240000 v+5098626734749147595888640000 v^2-7257283791594296332391424000 v^3+8057728709510484306724208640 v^4-6680111322154455558028694016 v^5+4735939942777494426037964352 v^6-2642197358966105704539283200 v^7+1329484820617779230166522640 v^8-534608760525187548091513600 v^9+202257662248399279329319820 v^10-60808302852537692244271600 v^11+17931661765129270012948115 v^12-4105586130515868230805790 v^13+966788172292711215593000 v^14-169403404449401359072000 v^15+32399943878788883870165 v^16-4309807921610824909870 v^17+677683616816961229310 v^18-66775787254862778400 v^19+8708790413852401565 v^20-604009978918448410 v^21+65757116008231340 v^22-2884984926770800 v^23+263457906348875 v^24-5530198988314 v^25+425399922178 v^26) (-1+2 \[Delta]))/14491693254788088573651171845040588718080000000,cGFF[28,1]->((-1+v)^2 v^2 (3024685958449542266880000000-17839764711230920190853120000 v+50997619050990809369518080000 v^2-92837402839945101083000832000 v^3+123382558141863862870932480000 v^4-124573655785956632713417310208 v^5+102640449025735861050101820672 v^6-68227898621184160994050426368 v^7+39195659013202736089425549312 v^8-18597633432070206665332712960 v^9+7940249288780778052506348640 v^10-2811561855513150101514884160 v^11+928244941126420788050503440 v^12-251499571463772690301258080 v^13+65941284549455856136309845 v^14-13835764061166353193515430 v^15+2935215341830714928535495 v^16-477446868373229489583420 v^17+83061813099035703909405 v^18-10364674990547471592570 v^19+1493082946306242117255 v^20-139245909748704656040 v^21+16726191017532003735 v^22-1106703780645228090 v^23+111404242652348685 v^24-4697509026359292 v^25+397718541527703 v^26-8082598521382 v^27+577328465813 v^28) (-1+2 \[Delta]))/314302598058661992370270362013722161971200000000,cGFF[29,1]->((-1+v)^2 v^2 (-1+2 v) (253710658194747605345894400000-1013962150704902299193180160000 v+2343878412969076236244131840000 v^2-3448617145072039807198027776000 v^3+3941555509305809514270144552960 v^4-3391142747451736661958097465344 v^5+2483435176373768231712062833920 v^6-1446142047180244645202355631104 v^7+754520959985388122177659966464 v^8-319054411427104716532713035648 v^9+125687399694737531841619952224 v^10-40123089046863543222187656672 v^11+12376419325719024379307224656 v^12-3047585200746952681035370488 v^13+754438489213609790637520989 v^14-144680615418899876632518102 v^15+29249014183813218537203751 v^16-4365348078593316751145508 v^17+729861247348792942798389 v^18-83770190856252862439322 v^19+11691086058925012454871 v^20-1004190363063662840208 v^21+117781704000145047759 v^22-7179791343244036842 v^23+711271965349844301 v^24-27616664615382804 v^25+2319443353606719 v^26-43352119341958 v^27+3096579952997 v^28) (-1+2 \[Delta]))/111139494024196604915410068477132247954096128000000,cGFF[30,1]->((-1+v)^2 v^2 (3689405178494688732119040000000-22254832487850406348951388160000 v+65117670756720458849837383680000 v^2-121679298735912647645177880576000 v^3+166049285457906706003677241344000 v^4-172819040960125829761698954092544 v^5+146706941130993639554245092237312 v^6-101030528578921927005985385750784 v^7+60019004457670984974210994327296 v^8-29682865682698042706012851824640 v^9+13157366126583824538688368113664 v^10-4892822446344183979996280746080 v^11+1684376026743660330870566959520 v^12-483924235481165235365203598640 v^13+132926405214606083825784354000 v^14-29952137883764738519363034465 v^15+6691424558263629702369352335 v^16-1189263035005121994908029785 v^17+219107910724464995290569495 v^18-30617211572495284189647285 v^19+4699702252764536280177915 v^20-509361318287518661209245 v^21+65631543064169784546195 v^22-5363009583507518217795 v^23+583230809545009438605 v^24-34051366615225909131 v^25+3137595179464020933 v^26-117424315487027591 v^27+9193017273400329 v^28-166668862176015 v^29+11111257478401 v^30) (-1+2 \[Delta]))/6772454495376642230849545900125769448690810880000000,cGFF[31,1]->((-1+v)^2 v^2 (-1+2 v) (122828048705049956248780800000000-506419205923882666477344522240000 v+1198893223855775027200205168640000 v^2-1817392883775497419103988056064000 v^3+2132825382267069980019623353344000 v^4-1896761236341455030496919089954816 v^5+1430550119604012951448784336184576 v^6-865144645797627533233824254816256 v^7+466408409133954209878590388176384 v^8-206065849890280298629829908874240 v^9+84181009691432283981250342486368 v^10-28293158200982987177397342645120 v^11+9085841184693685930653286275280 v^12-2378799655411881400173738176160 v^13+615688955169085985731456310445 v^14-127175249305832151548580291960 v^15+27005722835119174032472557165 v^16-4418451303036542340750873390 v^17+779897854509145669219195395 v^18-100612728005993236618808340 v^19+14905393112416944778060485 v^20-1494118611982483405505730 v^21+187125225469240835036325 v^22-14154259059968540101680 v^23+1506641499446527770495 v^24-81429137137335023634 v^25+7395694690377190089 v^26-256047817332272644 v^27+19900262143816191 v^28-333337724352030 v^29+22222514956802 v^30) (-1+2 \[Delta]))/947217707839690137013937464664074902774900326400000000,cGFF[32,1]->((-1+v)^2 v^2 (3435656088995998473765519360000000-21155340445892795589060911431680000 v+63236904958179127505648151429120000 v^2-121007305422856115457638190317568000 v^3+169169245149532591260608150347776000 v^4-180957484846651282262057311499354112 v^5+157841046738624803858435732090462208 v^6-112191695613965452107215537267880960 v^7+68701982269935289752335252149606656 v^8-35246234309933832095073426322575360 v^9+16160061855551833095628962272807680 v^10-6272217504622988819290348413649792 v^11+2241734421469568633403560291041632 v^12-677366352266798732771634743875520 v^13+193952244697134800515562255126480 v^14-46413538315934899674694186489140 v^15+10856281421617776878119632335625 v^16-2075570818365750286992414032580 v^17+402293844374601849216292837620 v^18-61534385420280116566642616820 v^19+9988860154536587711697337560 v^20-1214758308343027694108683860 v^21+166470330320934362018168340 v^22-15842566356696416096074380 v^23+1843679125315753402801410 v^24-133238381557596842150988 v^25+13224127863271317512892 v^26-686825714141140213500 v^27+58315257068921881904 v^28-1950914588057647580 v^29+142001870573964780 v^30-2311141555507408 v^31+144446347219213 v^32) (-1+2 \[Delta]))/110722704625492374363017615704203929130976778649600000000,cGFF[33,1]->((-1+v)^2 v^2 (-1+2 v) (109822114014342677856906117120000000-465858737321922502483030769664000000 v+1127430950563692883319316739522560000 v^2-1755995144733005225513243425873920000 v^3+2111415462391874607219947587190784000 v^4-1934588069149949565079042657848729600 v^5+1498854983739511578292774844317384704 v^6-937597383131010909465999061527591168 v^7+520746643359503595365927260663484928 v^8-239164100964902097075409498512783360 v^9+100971046915136604573288692471424256 v^10-35495841558909187323030129669550432 v^11+11820287273363530016038758128233152 v^12-3262159037175417434694915672110000 v^13+878765802761312315150907301770560 v^14-193249062500581591611898745897145 v^15+42881340958372262648657092003170 v^16-7567678502920735428808335977025 v^17+1401875340820374857587862661495 v^18-198570128670271856717289682365 v^19+31018749695552323327317660615 v^20-3500842319070685902369836325 v^21+464672907896657109818944035 v^22-41093656188126289352943195 v^23+4661201991928780924684695 v^24-313192696033487283511875 v^25+30487954207934057245701 v^26-1472004609462771388767 v^27+123357903958161022757 v^28-3833430377208051815 v^29+277184732403009249 v^30-4185040114026928 v^31+261565007126683 v^32) (-1+2 \[Delta]))/14824007781044511055505394794584465494464771653632000000000,cGFF[34,1]->((-1+v)^2 v^2 (605398767682031731061418885120000000-3799219596723486504761707525570560000 v+11582460360475581901426599709900800000 v^2-22651617653119144169162775938727936000 v^3+32377564338151410069672906886053888000 v^4-35508105545026021361848745544275656704 v^5+31750547532427473937560599962273873920 v^6-23221763186381533984915024683700027392 v^7+14618566827368063031097173540368563200 v^8-7749898364668662848083367718494813952 v^9+3663823447579266033761977185236988672 v^10-1476942469401695674776852403293623552 v^11+546060160417065876051029590212946816 v^12-172431778662996696554714318441598368 v^13+51253019370965956929512343402692704 v^14-12916812577042263837585240840593360 v^15+3148221478427793817330512874825420 v^16-640154852044285026870124349949615 v^17+129821645031504781719252091804575 v^18-21394563811414608569810620024200 v^19+3650022621669733366062666275160 v^20-486725695120156854722619270180 v^21+70442065878612637701851158020 v^22-7536257276589043517872794840 v^23+931113449169265496560707840 v^24-78527946465449220686128026 v^25+8321795875906547067169050 v^26-536150825485809854490168 v^27+48900452025250823567880 v^28-2275340252606596942468 v^29+179037977918361096548 v^30-5388018881540510488 v^31+366356208929225684 v^32-5382732515080687 v^33+316631324416511 v^34) (-1+2 \[Delta]))/340673850654665367538439081026238263347079389055549440000000,cGFF[35,1]->((-1+v)^2 v^2 (-1+2 v) (123383632180085189188823065559040000000-537238508717903287997216449363968000000 v+1327026189820171329948376142795243520000 v^2-2118698000460626213982116449525432320000 v^3+2605268203396617099275091811486752768000 v^4-2452661162664112781891841179920298803200 v^5+1947798605886469573350890274014515027968 v^6-1256104679693736539786055280415825338368 v^7+716924945484311488715178668326068686592 v^8-340861753519811505957316147423052548608 v^9+148289649858171958638623663548488143616 v^10-54242567110285563057574865442764974592 v^11+18668567322591214242866555375667948448 v^12-5394658539678672627007975100407727552 v^13+1506755719915337034923496583451547376 v^14-349684608603162010397266092907531520 v^15+80731131463695921367731811371736255 v^16-15187588339297952529035957648063370 v^17+2938155797461057194929090853347250 v^18-449530893640663046989224975740640 v^19+73632440771134152370939682598660 v^20-9138197850989092320588821856840 v^21+1277435942293172529210762971040 v^22-127403720251693385688464867520 v^23+15292023875585165857545755130 v^24-1203403817297986970716197420 v^25+124593345196607852532158052 v^26-7492309921766898619773792 v^27+671403297088145706510948 v^28-29150010100865708229352 v^29+2266550392358550427424 v^30-63592819745949453568 v^31+4297929241373995967 v^32-58796001318573658 v^33+3458588312857274 v^34) (-1+2 \[Delta]))/290030159244844511280757234305161825217103837284374937600000000,cGFF[36,1]->((-1+v)^2 v^2 (21636346558188132036404049535303680000000-138189046582464736085538546395381760000000 v+429052860085752401027554742138138787840000 v^2-856100090059736501439963910319080734720000 v^3+1249014083714079509886790660181417558016000 v^4-1401424468522561954019394090570072784896000 v^5+1282071142991362483234805048169728801734656 v^6-962368077641862149730898262225491246645248 v^7+621372678055887234689612696738854158455808 v^8-339317417461698736188712859914547031484416 v^9+164967861343344512593195028497958880475392 v^10-68793302674628628864612737329930093089280 v^11+26230799964134135774844306734867936838528 v^12-8612472803119667246424274188425912245504 v^13+2648154843880358721930118060823717859872 v^14-698284004423711808680510160244407618112 v^15+176637476676681591809815644535199179364 v^16-37873859306574297359471403672945567240 v^17+7999904164036223393370591972845038925 v^18-1404104370669085279020028845401238810 v^19+250463658280419030608668003316446605 v^20-36038166123222949980957945894577680 v^21+5476139913108880282058180144799780 v^22-643457960998920199454159528094360 v^23+83848432304391509351802417545100 v^24-7963863365333136501476938266240 v^25+894480448658107844445135499734 v^26-67383911485704716444668493532 v^27+6548296311857247648372103542 v^28-378744834994811188503059504 v^29+31932962335705549592431188 v^30-1339444276789130952871640 v^31+98165575242386862124552 v^32-2672395851931809903416 v^33+170454795705014320453 v^34-2272292521547229018 v^35+126238473419290501 v^36) (-1+2 \[Delta]))/211567361744537270084306358266257710105776899974921977856000000000,cGFF[0,2]->-(((-3+v) (-2+v) (-1+v) v (1+v) (2+v) (-1+2 \[Delta]))/8640),cGFF[1,2]->-(((-3+v) (-2+v) (-1+v) v (1+v) (2+v) (-1+2 v) (-1+2 \[Delta]))/80640),cGFF[2,2]->-(((-3+v) (-2+v) (-1+v)^2 v^2 (1+v) (2+v) (-1+2 \[Delta]))/268800),cGFF[3,2]->-(((-3+v) (-2+v) (-1+v)^2 v^2 (1+v) (2+v) (-1+2 v) (-1+2 \[Delta]))/4354560),cGFF[4,2]->-(((-3+v) (-2+v) (-1+v)^2 v^2 (1+v) (2+v) (8-11 v+11 v^2) (-1+2 \[Delta]))/223534080),cGFF[5,2]->-(((-3+v) (-2+v) (-1+v)^2 v^2 (1+v) (2+v) (-1+2 v) (24-13 v+13 v^2) (-1+2 \[Delta]))/5535129600),cGFF[6,2]->-(((-3+v) (-2+v) (-1+v)^2 v^2 (1+v) (2+v) (24-52 v+65 v^2-26 v^3+13 v^4) (-1+2 \[Delta]))/32024678400),cGFF[7,2]->-(((-3+v) (-2+v) (-1+v)^2 v^2 (1+v) (2+v) (-1+2 v) (120-116 v+133 v^2-34 v^3+17 v^4) (-1+2 \[Delta]))/1058593536000),cGFF[8,2]->-(1/137664208281600)(-3+v) (-2+v) (-1+v)^2 v^2 (1+v) (2+v) (2880-7836 v+11372 v^2-7395 v^3+4505 v^4-969 v^5+323 v^6) (-1+2 \[Delta]),cGFF[9,2]->-(1/4054836680294400)(-3+v) (-2+v) (-1+v)^2 v^2 (1+v) (2+v) (-1+2 v) (14400-18972 v+24140 v^2-10659 v^3+6137 v^4-969 v^5+323 v^6) (-1+2 \[Delta]),cGFF[10,2]->-(1/734785556004864000)(-3+v) (-2+v) (-1+v)^2 v^2 (1+v) (2+v) (504000-1586304 v+2569516 v^2-2134384 v^3+1494521 v^4-533596 v^5+212534 v^6-29716 v^7+7429 v^8) (-1+2 \[Delta]),cGFF[11,2]->-(1/7253652283637760000)(-3+v) (-2+v) (-1+v)^2 v^2 (1+v) (2+v) (-1+2 v) (907200-1466496 v+2028060 v^2-1189552 v^3+763021 v^4-208012 v^5+79534 v^6-8740 v^7+2185 v^8) (-1+2 \[Delta]),cGFF[12,2]->-(1/12913095274168320000)(-3+v) (-2+v) (-1+v)^2 v^2 (1+v) (2+v) (322560-1127232 v+1989376 v^2-1932300 v^3+1503660 v^4-694393 v^5+315077 v^6-74290 v^7+21850 v^8-2185 v^9+437 v^10) (-1+2 \[Delta]),cGFF[13,2]->-(((-3+v) (-2+v) (-1+v)^2 v^2 (1+v) (2+v) (-1+2 v) (3548160-6660288 v+9867776 v^2-6956212 v^3+4865236 v^4-1760535 v^5+748811 v^6-142830 v^7+40710 v^8-3335 v^9+667 v^10) (-1+2 \[Delta]))/741826578036031488000),cGFF[14,2]->-(((-3+v) (-2+v) (-1+v)^2 v^2 (1+v) (2+v) (223534080-846685440 v+1601980416 v^2-1740635952 v^3+1473098572 v^4-802126380 v^5+402690233 v^6-124046406 v^7+41235711 v^8-7043520 v^9+1636151 v^10-124062 v^11+20677 v^12) (-1+2 \[Delta]))/228049853864576679936000),cGFF[15,2]->-(((-3+v) (-2+v) (-1+v)^2 v^2 (1+v) (2+v) (-1+2 v) (20341601280-42881391360 v+67355375616 v^2-54206303952 v^3+40724873732 v^4-17696486580 v^5+8203600003 v^6-2084373666 v^7+658771221 v^8-94287120 v^9+21359341 v^10-1364682 v^11+227447 v^12) (-1+2 \[Delta]))/104584333717159172997120000),cGFF[16,2]->-(((-3+v) (-2+v) (-1+v)^2 v^2 (1+v) (2+v) (4226826240-17082766080 v+34257155328 v^2-40567377552 v^3+36784946224 v^4-22540837384 v^5+12279147816 v^6-4490979701 v^7+1644689267 v^8-370138977 v^9+96499559 v^10-12633647 v^11+2419209 v^12-144739 v^13+20677 v^14) (-1+2 \[Delta]))/103900775980445714350080000),cGFF[17,2]->-(((-3+v) (-2+v) (-1+v)^2 v^2 (1+v) (2+v) (-1+2 v) (63402393600-146803104000 v+242532990720 v^2-216095496624 v^3+172497170832 v^4-85503744536 v^5+42580820408 v^6-13024615807 v^7+4478907001 v^8-857805123 v^9+214673109 v^10-24121069 v^11+4524667 v^12-232841 v^13+33263 v^14) (-1+2 \[Delta]))/7643694513649164248678400000),cGFF[18,2]->-(((-3+v) (-2+v) (-1+v)^2 v^2 (1+v) (2+v) (2092278988800-8924525568000 v+18808159253760 v^2-23866871827968 v^3+22938068393136 v^4-15388440529280 v^5+8971969279000 v^6-3711529037216 v^7+1471369703947 v^8-395508181640 v^9+113137873420 v^10-19658375464 v^11+4198601498 v^12-437741080 v^13+71182820 v^14-3459352 v^15+432419 v^16) (-1+2 \[Delta]))/1186140468633852414252810240000),cGFF[19,2]->-(((-3+v) (-2+v) (-1+v)^2 v^2 (1+v) (2+v) (-1+2 v) (889218570240000-2226194482176000 v+3844512587808000 v^2-3716903878166016 v^3+3126344952901680 v^4-1714429512460672 v^5+907434896649176 v^6-317220622032160 v^7+117082867378499 v^8-27085941965896 v^9+7358990447468 v^10-1111655580392 v^11+229479241642 v^12-20897945432 v^13+3340004356 v^14-141833432 v^15+17729179 v^16) (-1+2 \[Delta]))/2420008970410352699460078796800000),cGFF[20,2]->-(((-3+v) (-2+v) (-1+v)^2 v^2 (1+v) (2+v) (8208171417600000-36657297460224000 v+80659816609536000 v^2-108397370250918144 v^3+109522484950720896 v^4-79014949716922704 v^5+48806767364240656 v^6-22190863375984968 v^7+9402797130308112 v^8-2871551013812613 v^9+887038525719357 v^10-185065025925132 v^11+43203922834588 v^12-6016793521662 v^13+1085171646318 v^14-92644506756 v^15+13075951404 v^16-527784021 v^17+58642669 v^18) (-1+2 \[Delta]))/103609907867352329860000776192000000),cGFF[21,2]->-(((-3+v) (-2+v) (-1+v)^2 v^2 (1+v) (2+v) (-1+2 v) (93573154160640000-250371967749120000 v+449733025039104000 v^2-465220142554855680 v^3+409651600429282176 v^4-243600182913147216 v^5+135920517442561552 v^6-52644043091072328 v^7+20642752398644016 v^8-5471801442538629 v^9+1593501608676285 v^10-291783961642764 v^11+65233930032220 v^12-8022996283134 v^13+1405812064494 v^14-106260516228 v^15+14777952588 v^16-527784021 v^17+58642669 v^18) (-1+2 \[Delta]))/5572820657149922943616168230912000000),cGFF[22,2]->-(((-3+v) (-2+v) (-1+v)^2 v^2 (1+v) (2+v) (13380961044971520000-62188290191462400000 v+142137034375986432000 v^2-200560836574002355200 v^3+211689223289476311168 v^4-162207392583429554880 v^5+105327025565789361200 v^6-51659119749355920320 v^7+23174021891988372128 v^8-7805331259383619260 v^9+2573339068545118575 v^10-612401249996882190 v^11+154018790024126183 v^12-25876738421837840 v^13+5083281904382750 v^14-583021896637860 v^15+90805944525078 v^16-6484706338020 v^17+807802765475 v^18-27562054430 v^19+2756205443 v^20) (-1+2 \[Delta]))/3653630064895936799446904497766400000000),cGFF[23,2]->-(((-3+v) (-2+v) (-1+v)^2 v^2 (1+v) (2+v) (-1+2 v) (40142883134914560000-113778391116902400000 v+211720863692388096000 v^2-231932561615364326400 v^3+212697892135769733504 v^4-135249580710703828800 v^5+79042065465635506320 v^6-33236610041633064640 v^7+13736939333945039584 v^8-4042576804080250020 v^9+1249759720105949325 v^10-262924733488668810 v^11+62910609990947589 v^12-9411042980410960 v^13+1781567701672090 v^14-182647364900460 v^15+27748323768354 v^16-1773475640220 v^17+218120396265 v^18-6652909690 v^19+665290969 v^20) (-1+2 \[Delta]))/50980318172181304808282474092167168000000),cGFF[24,2]->-(((-3+v) (-2+v) (-1+v)^2 v^2 (1+v) (2+v) (321143065079316480000-1545817032537845760000 v+3654749988549347328000 v^2-5379467228105300352000 v^3+5901546598214287122432 v^4-4759460875766744097984 v^5+3229008076529685683904 v^6-1686327416966030835920 v^7+794983767789146699632 v^8-289644138403067960644 v^9+101010591935501409524 v^10-26594635012929741615 v^11+7127774707830803637 v^12-1370937344544364289 v^13+289459896985803379 v^14-40223540335609510 v^15+6801029913609602 v^16-655859233974054 v^17+89744140138554 v^18-5452059490955 v^19+607410654697 v^20-17772773029 v^21+1615706639 v^22) (-1+2 \[Delta]))/1851425884565107430004526597580154470400000),cGFF[25,2]->-(((-3+v) (-2+v) (-1+v)^2 v^2 (1+v) (2+v) (-1+2 v) (7386290496824279040000-22021877671669370880000 v+42309287409320146944000 v^2-48700506078022727808000 v^3+46316994844587787431936 v^4-31173200405424311395392 v^5+18983210764988026277952 v^6-8544021100613619858160 v^7+3698876754066276905936 v^8-1183740156803429742572 v^9+385557828862612488412 v^10-90250266080820891045 v^11+22901292911846318151 v^12-3946773748303908907 v^13+798324258228264977 v^14-99878249176184930 v^15+16353733384458646 v^16-1423370670354402 v^17+190584358697502 v^18-10454403747865 v^19+1151790355331 v^20-30385708727 v^21+2762337157 v^22) (-1+2 \[Delta]))/195692023696197964823840275698643107840000000),cGFF[26,2]->-(((-3+v) (-2+v) (-1+v)^2 v^2 (1+v) (2+v) (288065329376146882560000-1430634309940586741760000 v+3486988193182078887936000 v^2-5326700009038241366016000 v^3+6048893940444549926037504 v^4-5099119316434155415670784 v^5+3596781461160475598319936 v^6-1981192064796651378465024 v^7+975789177989501429806736 v^8-379417962226246208384064 v^9+138986651075163257667356 v^10-39683743016078894062704 v^11+11239649762539277081291 v^12-2398539787741038776604 v^13+538861314083693793566 v^14-86007120011902850244 v^15+15595559038728215921 v^16-1829288713836421464 v^17+270896428429881056 v^18-22327909530461304 v^19+2721022443729821 v^20-142569745347084 v^21+14358628542086 v^22-364628504724 v^23+30385708727 v^24) (-1+2 \[Delta]))/34350680307645839581987962891948062146560000000),cGFF[27,2]->-(((-3+v) (-2+v) (-1+v)^2 v^2 (1+v) (2+v) (-1+2 v) (7201633234403672064000000-22458952596619831541760000 v+44424427378646531450880000 v^2-53403013895882318217216000 v^3+52487078308800992574105600 v^4-37101499987273207079030784 v^5+23442474912699044611559232 v^6-11176923263605705168609536 v^7+5042689081308930526835728 v^8-1729763909802192773557824 v^9+590014157617493179998652 v^10-150459070350583160307696 v^11+40199986720010900451283 v^12-7725167733649633025724 v^13+1655348578340107237102 v^14-239210883636471317796 v^15+41781026895115565833 v^16-4451583485064577944 v^17+640893307036690912 v^18-48055186190677176 v^19+5745354667135573 v^20-273836007047724 v^21+27308465134102 v^22-629812871796 v^23+52484405983 v^24) (-1+2 \[Delta]))/3906332290157656190887645927884832584499200000000),cGFF[28,2]->-(((-3+v) (-2+v) (-1+v)^2 v^2 (1+v) (2+v) (94892108500377796608000000-484715979147450209402880000 v+1214502461967598425538560000 v^2-1917594899752134103308288000 v^3+2246428227423680504204083200 v^4-1968795911116751215254792192 v^5+1438068567242730980074512384 v^6-829474419188472324975115200 v^7+424795370218168606881016000 v^8-174547138877388019238257840 v^9+66785373749256593576503280 v^10-20393044583429134555287700 v^11+6063428710265897534778500 v^12-1406481873873922986589345 v^13+333583456093930071440165 v^14-59229621735488200751950 v^15+11410561566156945227750 v^16-1541979421295594614255 v^17+244370831172543232235 v^18-24586342438912532200 v^19+3233356102383329000 v^20-230828763062461135 v^21+25332272070489995 v^22-1157898615524950 v^23+106358105065550 v^24-2367972905233 v^25+182151761941 v^26) (-1+2 \[Delta]))/229943780739717113618089796849239133698129920000000),cGFF[29,2]->-(((-3+v) (-2+v) (-1+v)^2 v^2 (1+v) (2+v) (-1+2 v) (89673042532857017794560000000-291169554573422260571996160000 v+591540380286498302297702400000 v^2-739011594744117422895937536000 v^3+748401610013758472259631104000 v^4-552254822429880140187092895744 v^5+360780130384925061419987189760 v^6-180786741744976065627445902528 v^7+84649760002394707796324535744 v^8-30795665492896610599935262192 v^9+10946392706633212768790998576 v^10-2996522971032769859136592708 v^11+838118596640906718078032884 v^12-175778148067860227665583197 v^13+39630091062235303455614161 v^14-6399335298462398155556758 v^15+1182709656809879769715534 v^16-145912789133063475361267 v^17+22371745941888512909311 v^18-2059513697522672210248 v^19+264156613408178223304 v^20-17270196356902018387 v^21+1863357598181909791 v^22-77967875877701758 v^23+7099182769888534 v^24-144446347219213 v^25+11111257478401 v^26) (-1+2 \[Delta]))/979748416997820909396234306884861313577270640640000000),cGFF[30,2]->-(((-3+v) (-2+v) (-1+v)^2 v^2 (1+v) (2+v) (362962315013945072025600000000-1901989901341624521932144640000 v+4887273402564122703592488960000 v^2-7949231530031421181841301504000 v^3+9579521678700788752720951296000 v^4-8690993236385586853947977342976 v^5+6551720035732220682544127115264 v^6-3935007960113679274268386235136 v^7+2087213697000952391940760396224 v^8-899541462766821180115052077120 v^9+357858033714594221786133693680 v^10-115676727691069322468799142320 v^11+35912575110792949085383441380 v^12-8926097929555682752253533260 v^13+2220951895531417315488411765 v^14-429568377957944411108647110 v^15+87274756595445908739687615 v^16-13152301800730108966020240 v^17+2211201202798879897987485 v^18-257033649926980006255890 v^19+36101005505191401624135 v^20-3156374583460483336380 v^21+372803840557596688695 v^22-23308454580518517930 v^23+2324792919306076245 v^24-93601232998050024 v^25+7900104067143111 v^26-155557604697614 v^27+11111257478401 v^28) (-1+2 \[Delta]))/17599916119860048997420257407951843354785244774400000000),cGFF[31,2]->-(((-3+v) (-2+v) (-1+v)^2 v^2 (1+v) (2+v) (-1+2 v) (2105181427080881417748480000000-7089735817550099551672074240000 v+14763013636408546211395338240000 v^2-19091174897340764660730322944000 v^3+19871067448495599112141387776000 v^4-15233049923670130364702473199616 v^5+10258620185368046459237383766016 v^6-5369650939064278381553645338368 v^7+2600215735755850342081910981568 v^8-995224379950602961920077052736 v^9+367146240186552067636572779888 v^10-106728654171530848571617527024 v^11+31101844629710492434098907332 v^12-7012817348853995177146265436 v^13+1654338620234930614084608333 v^14-292060716675637682144506134 v^15+56747646370206992046049047 v^16-7839047549785708444677216 v^17+1270296224999093654265813 v^18-135729746654844340672674 v^19+18509861300231395981887 v^20-1489874319249144064236 v^21+172079722361221495743 v^22-9908964763863388314 v^23+973384894356973917 v^24-36072547251500760 v^25+3020760512844207 v^26-54655374623486 v^27+3903955330249 v^28) (-1+2 \[Delta]))/456731156580156044247447664779841207665279211929600000000),cGFF[32,2]->-(((-3+v) (-2+v) (-1+v)^2 v^2 (1+v) (2+v) (31910118473647044647976960000000-171163465412847052716284313600000 v+450118042862322364074680647680000 v^2-752107363029874760448661954560000 v^3+930108078554711632567317061632000 v^4-870459417501901872334990863114240 v^5+675331647276617623260700676186112 v^6-420454464409670022544091190554880 v^7+230229301458822347799140644857600 v^8-103466035888159086616407854968320 v^9+42633912569312761996109506628608 v^10-14476576228765123171995178053600 v^11+4672106979610221751726284548000 v^12-1231320614628944850346477486800 v^13+319763426005134634175341451280 v^14-66389995660821631787635162425 v^15+14140225761236543099412396375 v^16-2325964377817323564105625425 v^17+411966223511135976373495935 v^18-53525141890245877798817325 v^19+7963667746770268113091875 v^20-806567128487721206731125 v^21+101546224421683454401755 v^22-7799311690341576979275 v^23+835106668139971105125 v^24-46156830635863637235 v^25+4216478160525833853 v^26-150784110490872495 v^27+11768370607369025 v^28-206498689836855 v^29+13766579322457 v^30) (-1+2 \[Delta]))/30546440276091719750738389273689201624957711286272000000000),cGFF[33,2]->-(((-3+v) (-2+v) (-1+v)^2 v^2 (1+v) (2+v) (-1+2 v) (989213672683058384087285760000000-3444126001044927356161975910400000 v+7337513348580510811642677166080000 v^2-9789510519874609533548145008640000 v^3+10449987254622539879614052769792000 v^4-8289456474067976458799310421647360 v^5+5740175396544780995400265080348672 v^6-3123049391571742615097161117827840 v^7+1559424351654354766905541698888960 v^8-624016250303317850218232652925440 v^9+238103256351441033499782912662528 v^10-72901407791508886209877388530080 v^11+22046545046012887439239557756640 v^12-5285707851220364906025497777520 v^13+1298734557743945917166169029040 v^14-246864586788505429251381851355 v^15+50160895046217905036286740565 v^16-7588468813581855585828472995 v^17+1291702261288531300397037645 v^18-154837046477504507049800055 v^19+22290858405003769804367865 v^20-2087132310314819812678095 v^21+255903258653796558978465 v^22-18189215839823799016305 v^23+1908780796824269629215 v^24-97644998214885233385 v^25+8798352172775139303 v^26-290988423009334365 v^27+22550715897824755 v^28-365343835865205 v^29+24356255724347 v^30) (-1+2 \[Delta]))/4208324037498807481357188647971178547228627747156787200000000)};


(* ::Subsubsection:: *)
(*Wilson-Fischer: eqs. (2.52), (2.53)  *)


wilsonFisher = {c[0,0]->CGFF[1-\[Epsilon]/2,4-\[Epsilon],v]+((1+N) \[Epsilon] CGFF[1-\[Epsilon]/2,4-\[Epsilon],v] (-1+v HarmonicNumber[-v]+v HarmonicNumber[v]))/(2 (4+N) v),c[1,0]->1/6 (-1+2 v) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v]+\[Epsilon] (-(1/36) (-1+2 v) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v]+((1+N) (-1+2 v) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/(4 (4+N))),c[2,0]->1/12 (-1+v) v CGFF[1-\[Epsilon]/2,4-\[Epsilon],v]+\[Epsilon] (-(1/72) (-1+v) v CGFF[1-\[Epsilon]/2,4-\[Epsilon],v]+((1+N) (-2+3 v) (-1+3 v) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/(72 (4+N))),c[3,0]->1/120 (-1+v) v (-1+2 v) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v]+\[Epsilon] (-(1/900) (-1+v) v (-1+2 v) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v]+((1+N) (-1+2 v) (3-10 v+10 v^2) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/(720 (4+N))),c[4,0]->((-1+v) v (4-7 v+7 v^2) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/2520+\[Epsilon] (-(((-1+v) v (668-539 v+539 v^2) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/2116800)+((1+N) (24-150 v+325 v^2-350 v^3+175 v^4) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/(33600 (4+N))),c[5,0]->((-1+v) v (-1+2 v) (4-3 v+3 v^2) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/15120+\[Epsilon] (-(((-1+v) v (-1+2 v) (1892-369 v+369 v^2) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/38102400)+((1+N) (-1+2 v) (60-287 v+476 v^2-378 v^3+189 v^4) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/(453600 (4+N))),c[6,0]->((-1+v) v (12-32 v+43 v^2-22 v^3+11 v^4) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/221760+\[Epsilon] (-(((-1+v) v (12296-19956 v+20319 v^2-726 v^3+363 v^4) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/1024531200)+((1+N) (120-882 v+2450 v^2-3675 v^3+3185 v^4-1617 v^5+539 v^6) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/(4656960 (4+N))),c[7,0]->((-1+v) v (-1+2 v) (540-704 v+847 v^2-286 v^3+143 v^4) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/51891840+\[Epsilon] (1/9349871731200 (-1+v) v (-1+2 v) (-21044880+11880748 v-11042339 v^2-1676818 v^3+838409 v^4) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v]+((1+N) (-1+2 v) (210-1206 v+2537 v^2-2948 v^3+2189 v^4-858 v^5+286 v^6) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/(40360320 (4+N))),c[8,0]->((-1+v) v (576-1892 v+3036 v^2-2431 v^3+1573 v^4-429 v^5+143 v^6) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/259459200+\[Epsilon] (1/186997434624000 (-1+v) v (-98440128+219252484 v-257696604 v^2+69669743 v^3-16788629 v^4-21655491 v^5+7218497 v^6) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v]+1/(4151347200 (4+N)) (1+N) (4480-36528 v+116740 v^2-207900 v^3+229075 v^4-168168 v^5+86086 v^6-25740 v^7+6435 v^8) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v]),c[9,0]->((-1+v) v (-1+2 v) (4032-7020 v+9620 v^2-5421 v^3+3263 v^4-663 v^5+221 v^6) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/8821612800+\[Epsilon] (1/108084517212672000 (-1+v) v (-1+2 v) (-11552933952+10532006316 v-10716236596 v^2+83082597 v^3+671903609 v^4-856133889 v^5+285377963 v^6) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v]+1/(793945152000 (4+N)) (1+N) (-1+2 v) (181440-1172952 v+2861496 v^2-4027738 v^3+3701269 v^4-2195050 v^5+1015300 v^6-243100 v^7+60775 v^8) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v]),c[10,0]->1/1005663859200 (-1+v) v (100800-378144 v+686036 v^2-686504 v^3+524251 v^4-228956 v^5+95914 v^6-16796 v^7+4199 v^8) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v]+\[Epsilon] (((-1+v) v (-5816983838400+15672364871904 v-20946296257276 v^2+9969874469464 v^3-3404361838241 v^4-2276383477004 v^5+1391616161026 v^6-542418573164 v^7+135604643291 v^8) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/234111064282647552000+1/(36874341504000 (4+N)) (1+N) (1814400-15942960 v+56035584 v^2-111683000 v^3+142340770 v^4-126020895 v^5+80567487 v^6-36100350 v^7+12835680 v^8-2540395 v^9+508079 v^10) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v]),c[11,0]->1/14079294028800 (-1+v) v (-1+2 v) (302400-635616 v+961404 v^2-703256 v^3+483089 v^4-164084 v^5+65246 v^6-9044 v^7+2261 v^8) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v]+\[Epsilon] (((-1+v) v (-1+2 v) (-17298578203200+21100132240416 v-23621748995604 v^2+4177252732456 v^3+165906735461 v^4-2956266961316 v^5+1403467719254 v^6-358324627556 v^7+89581156889 v^8) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/3277554899957065728000+((1+N) (-1+2 v) (9979200-70298280 v+190450728 v^2-303577196 v^3+320907743 v^4-234099554 v^5+131548040 v^6-49044320 v^7+16229135 v^8-2645370 v^9+529074 v^10) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/(929233405900800 (4+N))),c[12,0]->1/323823762662400 (-1+v) v (1555200-6418080 v+12765744 v^2-14725060 v^3+12662960 v^4-7001025 v^5+3423477 v^6-978690 v^7+300390 v^8-37145 v^9+7429 v^10) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v]+\[Epsilon] (((-1+v) v (-2130219444268800+6544517632892640 v-9715214578287312 v^2+6242019254239180 v^3-2742166991761280 v^4-827701687960725 v^5+921578912340729 v^6-601160199717930 v^7+209942067769230 v^8-39768011893165 v^9+7953602378633 v^10) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/1733826542077287770112000+((1+N) (239500800-2229664320 v+8412030432 v^2-18203104920 v^3+25680739084 v^4-25690394730 v^5+18957976037 v^6-10408321638 v^7+4537653549 v^8-1387055670 v^9+374084711 v^10-52731042 v^11+8788507 v^12) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/(101033013950668800 (4+N))),c[13,0]->1/48573564399360000 (-1+v) v (-1+2 v) (51321600-123619104 v+202270896 v^2-174894164 v^3+132879616 v^4-58633221 v^5+26512809 v^6-6195786 v^7+1827534 v^8-185725 v^9+37145 v^10) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v]+\[Epsilon] (((-1+v) v (-1+2 v) (-349372457589830400+521430263883016416 v-635215272976690704 v^2+205734975551124556 v^3-42798715156351664 v^4-87656679661576341 v^5+55856476999637529 v^6-24193540497622506 v^7+7750042411670814 v^8-1134438191510125 v^9+226887638302025 v^10) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/1300369906557965827584000000+((1+N) (-1+2 v) (1556755200-11721451680 v+34393985568 v^2-60019119276 v^3+70247216808 v^4-58555882849 v^5+37616395890 v^6-17500863520 v^7+6925182985 v^8-1800083845 v^9+460122544 v^10-54603150 v^11+9100525 v^12) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/(2946796240227840000 (4+N))),c[14,0]->1/3497296636753920000 (-1+v) v (838252800-3722840064 v+7962455376 v^2-10169993504 v^3+9578575336 v^4-6155615136 v^5+3374330289 v^6-1235100966 v^7+438095559 v^8-89890900 v^9+21655535 v^10-2005830 v^11+334305 v^12) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v]+\[Epsilon] (((-1+v) v (-8815648373305804800+29876960903267913984 v-48334773720477579696 v^2+37665645601580628544 v^3-19815029378921024336 v^4-1436380929130443384 v^5+5185799999474753571 v^6-4742583496611180594 v^7+2094856610712099861 v^8-643788765217724500 v^9+166406027221732925 v^10-20535422279011650 v^11+3422570379835275 v^12) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/140439949908260309379072000000+((1+N) (21794572800-212599235520 v+848186782848 v^2-1956789471000 v^3+2980809908440 v^4-3259978511790 v^5+2667388237514 v^6-1670213870325 v^7+836183254335 v^8-317795793315 v^9+103344053813 v^10-23069830875 v^11+4985787625 v^12-526530375 v^13+75218625 v^14) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/(183608073429580800000 (4+N))),c[15,0]->1/4507626776260608000 (-1+v) v (-1+2 v) (242161920-647884800 v+1131023184 v^2-1102480928 v^3+907828968 v^4-473708000 v^5+236600977 v^6-72219494 v^7+24099239 v^8-4168980 v^9+973199 v^10-76038 v^11+12673 v^12) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v]+\[Epsilon] (((-1+v) v (-1+2 v) (-14706279090431824896+25523586209887591680 v-33446718665295606768 v^2+15022100298489285184 v^3-5012918070842373040 v^4-4260153452278848536 v^5+3635202778982735423 v^6-2123622978063210842 v^7+817911142534584377 v^8-200442251957359140 v^9+49193770336309857 v^10-4966538151729834 v^11+827756358621639 v^12) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/1049866647758639290558218240000+((1+N) (-1+2 v) (908107200-7216140960 v+22568007960 v^2-42255257936 v^3+53511663878 v^4-49129042254 v^5+34875010587 v^6-18702745228 v^7+8408223919 v^8-2762607372 v^9+832932051 v^10-160793276 v^11+33333923 v^12-3016174 v^13+430882 v^14) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/(33807200821954560000 (4+N))),c[16,0]->((-1+v) v (15498362880-73024277760 v+165746777856 v^2-228952769136 v^3+231926151184 v^4-166019589736 v^5+99494170776 v^6-42649670063 v^7+16879256537 v^8-4478917443 v^9+1235759525 v^10-192591581 v^11+38057019 v^12-2750041 v^13+392863 v^14) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/1257627870576709632000+\[Epsilon] (((-1+v) v (-39788725558929557962752+145693464947674498923264 v-253203933958274994204928 v^2+226447661198913607577488 v^3-136472566374122892724720 v^4+11892233738564929213464 v^5+26125902966100875305368 v^6-32825657669706943568527 v^7+17471974411403605623673 v^8-6921590183455931130147 v^9+2145349785582482003525 v^10-436084759384272474749 v^11+90161237160956212251 v^12-8067897198574215289 v^13+1152556742653459327 v^14) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/12107062181952628298717372743680000+((1+N) (464950886400-4715618826240 v+19695411221760 v^2-47862223308160 v^3+77494761415664 v^4-90844564166720 v^5+80473964833080 v^6-55441433783736 v^7+30749163295279 v^8-13445233607520 v^9+4989950093700 v^10-1403208181648 v^11+360294985050 v^12-61529949600 v^13+11060740940 v^14-908299256 v^15+113537407 v^16) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/(76016617954858893312000 (4+N))),c[17,0]->((-1+v) v (-1+2 v) (77491814400-225594512640 v+415978694400 v^2-444495680496 v^3+391140852368 v^4-230151036584 v^5+124547512152 v^6-45126230023 v^7+16591017409 v^8-3772659387 v^9+990803821 v^10-133015141 v^11+25618803 v^12-1592129 v^13+227447 v^14) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/27667813152687611904000+\[Epsilon] (((-1+v) v (-1+2 v) (-198278738114342891765760+387464461727065124242176 v-540857487535983772629248 v^2+301088824214620295738640 v^3-127328890898492380848240 v^4-54140797283683855501736 v^5+65379914015586728123608 v^6-47792265942812161221367 v^7+21342257990247795479761 v^8-6840582768643547382123 v^9+1956173988154686738109 v^10-333828239690387591989 v^11+66529405860397927587 v^12-5026784267076921041 v^13+718112038153845863 v^14) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/266355368002957822571782200360960000+((1+N) (-1+2 v) (3952082534400-32850190679040 v+108292831971840 v^2-214693260885440 v^3+289745007188816 v^4-286692902472128 v^5+220143040445024 v^6-130805519825588 v^7+64823531063219 v^8-24748338108924 v^9+8425754250912 v^10-2079453615204 v^11+502447926414 v^12-75208121268 v^13+13077623544 v^14-933442488 v^15+116680311 v^16) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/(2822116941574136414208000 (4+N))),c[18,0]->((-1+v) v (1255367393280-6213237166080 v+14824771704576 v^2-21810717460224 v^3+23464481538960 v^4-18247135402496 v^5+11755455207496 v^6-5643299405744 v^7+2436276760489 v^8-762224671208 v^9+233563269940 v^10-47491760680 v^11+10661185262 v^12-1311914296 v^13+219258908 v^14-12737032 v^15+1592129 v^16) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/1936746920688132833280000+\[Epsilon] (((-1+v) v (-1089888202936648359788544+4251481625221085014953984 v-7851348279087422845453056 v^2+7798541750137670285875968 v^3-5231048413621650265855440 v^4+1083390021053658574896640 v^5+657569494238720970426520 v^6-1209410740931077214081552 v^7+756132017520935371489459 v^8-355864630956101801413880 v^9+126811604140064053990780 v^10-33298511007987797543608 v^11+8054720232177093708506 v^12-1206234903356871193960 v^13+208101874027056369140 v^14-14313040847572765144 v^15+1789130105946595643 v^16) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/6214958586735682526674918008422400000+((1+N) (213412456857600-2237698805852160 v+9714058496087040 v^2-24655420410157440 v^3+41976308206755936 v^4-52061609340473040 v^5+49157101806717520 v^6-36475335149277024 v^7+21917288561279826 v^8-10607031980853165 v^9+4351482664688445 v^10-1419210963120132 v^11+413233814397040 v^12-89936653353750 v^13+18961882343070 v^14-2562766350804 v^15+393627511398 v^16-25864135605 v^17+2873792845 v^18) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/(662367446875341428981760000 (4+N))),c[19,0]->((-1+v) v (-1+2 v) (64023737057280-199910246952960 v+386421443548416 v^2-444466021959936 v^3+413694285088176 v^4-266892426220544 v^5+154372306524760 v^6-63248064921680 v^7+25164296340907 v^8-6822825585272 v^9+1968309713692 v^10-349535090872 v^11+75324532778 v^12-8113489384 v^13+1327380692 v^14-67324312 v^15+8415539 v^16) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/429957816392765488988160000+\[Epsilon] (((-1+v) v (-1+2 v) (-2051212457011281846211657728+4414969932252282275650154496 v-6512584377146815872879734016 v^2+4235006673927630326036461824 v^3-2093520998207070765661468464 v^4-396425497062290527395321856 v^5+812493260314788241311886568 v^6-722975301402253769545940656 v^7+366001139592445783265789309 v^8-140133938087930208452014408 v^9+45230169130243949704612484 v^10-10121048782456602268780040 v^11+2310980821337398825105414 v^12-298457604719873623560536 v^13+50060576267155925587468 v^14-2969510237155306031528 v^15+371188779644413253941 v^16) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/51049669831446896274107776521181593600000+((1+N) (-1+2 v) (2027418340147200-17512750037744640 v+60365970645465600 v^2-125544001538737728 v^3+178643174957236944 v^4-187811200097784432 v^5+153761360701671616 v^6-98896914405792024 v^7+52974970194730827 v^8-22533414897762426 v^9+8432842688983398 v^10-2436081392796408 v^11+660784541892034 v^12-127724963550492 v^13+25616866144056 v^14-3068351008800 v^15+458652561675 v^16-26508947850 v^17+2945438650 v^18) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/(27230661704875147635916800000 (4+N))),c[20,0]->((-1+v) v (194011324416000-1001334182400000 v+2493810679219200 v^2-3866356346476032 v^3+4376947661754048 v^4-3638104715283792 v^5+2489558581392688 v^6-1303657259086104 v^7+604427855608356 v^8-212816189215149 v^9+70961276228661 v^10-17116816523196 v^11+4248519152644 v^12-687486223326 v^13+129582386814 v^14-12953809668 v^15+1872839952 v^16-89510733 v^17+9945637 v^18) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/5589451613105951356846080000+\[Epsilon] (((-1+v) v (-252229403074802647231954944+1037646362236926638316589056 v-2019174065629918365391156224 v^2+2180533074560885318813148672 v^3-1595906391434311636866482112 v^4+482344183882309444849829520 v^5+102324798108541971869668112 v^6-343752570119636125355948040 v^7+249303216735193296061223916 v^8-134000040824041327434061407 v^9+53465829994829874778245687 v^10-16592041024640823159236052 v^11+4533752180886992203651628 v^12-884169582762018392950698 v^13+175675966242588685379082 v^14-20501751631962631519980 v^15+3034807261968316329168 v^16-166619402813995549119 v^17+18513266979332838791 v^18) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/26545828312352386062536043791014428672000+((1+N) (81096733605888000-875294803676160000 v+3928196732167987200 v^2-10348077481680153600 v^3+18381739859753542272 v^4-23899783886343842400 v^5+23792945813917754320 v^6-18750461569223464080 v^7+12024848666820804672 v^8-6295510358486499150 v^9+2796791226824159565 v^10-1015165673874170910 v^11+325809304952376427 v^12-82849224313201500 v^13+19685402207432610 v^14-3425789159640540 v^15+610231518361542 v^16-66988111216950 v^17+8970922496305 v^18-482462850870 v^19+48246285087 v^20) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/(4695139355008999139750707200000 (4+N))),c[21,0]->((-1+v) v (-1+2 v) (3686215163904000-12215086861824000 v+24606607395916800 v^2-30081732024236544 v^3+29386434619031616 v^4-20410139338751664 v^5+12492116072470096 v^6-5623809805588968 v^7+2390378160392652 v^8-735341498267283 v^9+229190607904587 v^10-48749199412932 v^11+11503422808348 v^12-1648831409442 v^13+300249334338 v^14-26604146556 v^15+3777612384 v^16-159562611 v^17+17729179 v^18) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/458335032274688011261378560000+\[Epsilon] (((-1+v) v (-1+2 v) (-326783125787295981563509800960+762556634984554743787681812480 v-1181011330879738052321109058560 v^2+865455523621392069245321565696 v^3-480275406518728557745054436544 v^4-15224410340554782634089665904 v^5+142807414664253878638636122256 v^6-154133610065135604018681091848 v^7+87182307039055886437268186652 v^8-38116362004956321410630740383 v^9+13593782545691434260262650807 v^10-3627851995705900678642825812 v^11+923412454248183387227221708 v^12-157359338749727311240686762 v^13+29893800730111305694651338 v^14-3062184671388716002269036 v^15+443164704932543122349184 v^16-21314689767865984258431 v^17+2368298863096220473159 v^18) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/148745124643547869903743632042317515325440000+((1+N) (-1+2 v) (851515702861824000-7605522918120960000 v+27245844329940633600 v^2-59033720522885184000 v^3+87875924333742017856 v^4-97186948572147834096 v^5+83961061823408049888 v^6-57574412334285525464 v^7+32883455599534642532 v^8-15203258830060826523 v^9+6142395221441619144 v^10-1987148313729299622 v^11+590714699330322765 v^12-134542985157747386 v^13+30125720012289308 v^14-4701430874955144 v^15+803164819899090 v^16-78866265816195 v^17+10325361420660 v^18-493403051570 v^19+49340305157 v^20) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/(211750784910905861202756894720000 (4+N))),c[22,0]->((-1+v) v (446032034832384000-2387364214394880000 v+6172186936906828800 v^2-10005761429124065280 v^3+11836113881680475712 v^4-10397460015892834560 v^5+7490545766336067760 v^6-4206088981563233440 v^7+2070806628516364492 v^8-798311716002016320 v^9+285515877737339145 v^10-77854385871044250 v^11+20974659004844077 v^12-4048699459478680 v^13+840217316487730 v^14-111231459360060 v^15+18018440501022 v^16-1495633540440 v^17+190322736565 v^18-7623546970 v^19+762354697 v^20) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/236500876653739013810871336960000+\[Epsilon] (((-1+v) v (-5161619610088511825364654873968640+22226005447099266811333817128550400 v-45272128453534062388893741215339520 v^2+52375480635890545123174558101411840 v^3-41230484242918941645680265674361792 v^4+15693935670994506721819410030808320 v^5+254740846160721073042793639019440 v^6-8053840192743201926817915718747040 v^7+6752783513219622993032797009878188 v^8-4054896769358889277877281657659360 v^9+1779525603656950410058218712125705 v^10-624273610900684347619507128823770 v^11+188295499021900195164267850619213 v^12-43566812206540929351687425470040 v^13+9676333533559177262612278425650 v^14-1482686871859639935702487875900 v^15+249840451930915750436950594878 v^16-23549587904942439728546179320 v^17+3051765868302654235866156725 v^18-137414207360752575236815130 v^19+13741420736075257523681513 v^20) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/9901070476773120412272791123264823090122588160000+((1+N) (18733345462960128000-207423838966772736000 v+958374010096125235200 v^2-2607744740785478553600 v^3+4804927991333042170752 v^4-6504801712336431215712 v^5+6773481973113055103904 v^6-5613685540591826617920 v^7+3801560628994853004280 v^8-2121113069637181237046 v^9+1006050558225097352110 v^10-396652812734726092545 v^11+137695594016060559843 v^12-39168322556341755315 v^13+10225982052135792481 v^14-2093284353196072850 v^15+417751344874992766 v^16-59592368545794084 v^17+9164349688085592 v^18-834097858679085 v^19+98936282804359 v^20-4436141981843 v^21+403285634713 v^22) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/(19944907264465323498050149416960000 (4+N))),c[23,0]->((-1+v) v (-1+2 v) (15611121219133440000-54458908972167168000 v+113793344647710336000 v^2-146493750685216094208 v^3+149292616489931844288 v^4-110220439567324946688 v^5+70841110731612414992 v^6-34393658511930184416 v^7+15467964122589442020 v^8-5242177429296968736 v^9+1743973667018578299 v^10-422320057740005454 v^11+107465230128455687 v^12-18530373595795464 v^13+3683217372019926 v^14-436705633545012 v^15+68682236653914 v^16-5104727051112 v^17+639615590783 v^18-22870640910 v^19+2287064091 v^20) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/35475131498060852071630700544000000+\[Epsilon] (((-1+v) v (-1+2 v) (-13525571873812234270195382566625280000+33816589632303120293496962626105344000 v-54696249908008405636838634233414784000 v^2+44109604503665318787014880905751484416 v^3-26820121715661006248276681749096191936 v^4+2274791112467559533334415878805291776 v^5+6020798053490703454088682784278832816 v^6-8005924857083120263153148473057092768 v^7+5012448091420991378402896222711176300 v^8-2437849760459949437801861120634649728 v^9+946369941158293684827149150335060377 v^10-287125241358815076933110736217722042 v^11+79945487159709116248595383959766141 v^12-16304820119561100229921006929118872 v^13+3425352377719423049473567104761298 v^14-466014771464663552732687717985276 v^15+75711062772991330189425070420062 v^16-6345784630576011396632116657176 v^17+807147334127461304060802149509 v^18-32229521984952292628600094330 v^19+3222952198495229262860009433 v^20) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/111387042863697604638068900136729259763879116800000000+((1+N) (-1+2 v) (107716736412020736000-990913332301643520000 v+3671820630918950630400 v^2-8244933648295067424000 v^3+12762382423973087460384 v^4-14739478122826011099744 v^5+13333431052207677480672 v^6-9644880731322257481856 v^7+5815510105579749142978 v^8-2875792612561889147022 v^9+1238383365146202638001 v^10-437136271761072376788 v^11+140074242503502548925 v^12-35898559123863195694 v^13+8782239731111118712 v^14-1624783360254887976 v^15+308287520368996740 v^16-39756633453644250 v^17+5900520309394425 v^18-484201962252580 v^19+56344873300573 v^20-2264193450090 v^21+205835768190 v^22) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/(489556814673239758588503667507200000 (4+N))),c[24,0]->((-1+v) v (57641062962954240000-318567358592372736000 v+851278807764338688000 v^2-1434444248865219204096 v^3+1763438303954685726720 v^4-1623699806941332800064 v^5+1223111805172194581952 v^6-727768018589129550032 v^7+377257151657232057904 v^8-156417364206692176060 v^9+59370511861611235076 v^10-17786662841176201203 v^11+5132435240675251593 v^12-1124565590836672061 v^13+252672489303938935 v^14-40103402158829614 v^15+7124262923367722 v^16-788105748525942 v^17+111704080620594 v^18-7834367365055 v^19+889550646061 v^20-30318259873 v^21+2756205443 v^22) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/555777060136286682455547641856000000+\[Epsilon] (((-1+v) v (-790233394269945617770652962728837120000+3541003140993434174862785037362245632000 v-7509916041905706460211609417024870400000 v^2+9208269478886027899135259794768922078208 v^3-7713561361003453118103549056126563737600 v^4+3448925261003849426366381789166238022592 v^5-374551686739723356301675903515915774016 v^6-1329425846928126846124663396083107216464 v^7+1294766273340892371546284247179694926768 v^8-857189701933032055428720752364867369500 v^9+408576506326586436393086171609807912932 v^10-157860981890432844661860088864073884731 v^11+51716109829214380088380669549877285921 v^12-13544827649291798671967946236594594677 v^13+3295395101412875431956010266676918175 v^14-602153165436640740639192158124964478 v^15+112562528017845101250808396948377754 v^16-14035813307224823181198585501523014 v^17+2051389593134995639820177851000418 v^18-160192080154940086824164713962535 v^19+18453966847523041968481018597157 v^20-695645380579723796018442057401 v^21+63240489143611254183494732491 v^22) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/27339330853989778738388244489114992757600996556800000000+((1+N) (1378774226073865420800-15618581442658123776000 v+74050021382615573299200 v^2-207334153379176158965760 v^3+394471097916529607580672 v^4-553141735752137570438400 v^5+598834916936491084998720 v^6-518150675074483963512000 v^7+367597221515104149160592 v^8-216308358566557731130800 v^9+108414966326890660262540 v^10-45699427920290172196740 v^11+16932538145522590095167 v^12-5251697804405407761000 v^13+1480727705394916126610 v^14-340682850207089427180 v^15+74465176271418824177 v^16-12571927695932748000 v^17+2154190725802252280 v^18-256875765837310620 v^19+34686194156030417 v^20-2661685189105800 v^21+283176652200650 v^22-10749201227700 v^23+895766768975 v^24) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/(26677298886541760757866286809088000000 (4+N))),c[25,0]->((-1+v) v (-1+2 v) (35795100099994583040000-130627016320243322880000 v+282044205476416825344000 v^2-379682569641572131968000 v^3+401714482920515655745536 v^4-312346858906315594608192 v^5+209548904318602954978752 v^6-108300039688063897438160 v^7+51153940658113272383536 v^8-18735929576803114597372 v^9+6592427465962187886212 v^10-1763486441164525377795 v^11+478455892824385739001 v^12-94239862985316950957 v^13+20159907065599091527 v^14-2887389003829716430 v^15+494145767058084746 v^16-49398365209719702 v^17+6824368078142802 v^18-432186794489615 v^19+48418261017181 v^20-1485594733777 v^21+135054066707 v^22) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/1470586101120614561777379060350976000000+\[Epsilon] (((-1+v) v (-1+2 v) (-30871023284739889122518912762780832890880000+81945787226082832442705944163238581391360000 v-137811482241225334076434625117234512201728000 v^2+120285896751192772945166082763719237710976000 v^3-78849108607258193168317239754061905537339392 v^4+13913659612700705682950198734996792032527424 v^5+12806892393624571273294408121586784857224256 v^6-21824947526810456359274300483748176973634480 v^7+15039116932734827709863814046768916232054608 v^8-8002987508933115492922178119025951189190116 v^9+3344497805478486482034494963510680089196636 v^10-1121414861951677804031071100703277145730885 v^11+336918273736311904230080437425869427433503 v^12-78252155118859670198077323766359383423371 v^13+17875796161495204896157048122322543130081 v^14-2923228454879603567037326939082196764290 v^15+522036502335826838284728819307877163238 v^16-58469318652285573890984235762402482106 v^17+8288349515928898717177763162393501406 v^18-581399752533053605601828127946816345 v^19+65930606062384539438015601344598043 v^20-2225894516879765393666511014261831 v^21+202354046989069581242410092205621 v^22) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/4557411774698388136131843579846491062706570924025446400000000+((1+N) (-1+2 v) (430866945648082944000000-4069451098564119797760000 v+15538618222030500065280000 v^2-36009584619865396621056000 v^3+57689046536996635728076800 v^4-69185697285321015459053184 v^5+65144755873004792744773632 v^6-49322824214868261626341536 v^7+31161297887893998697326928 v^8-16297371563543147140091224 v^9+7409573926904230385962552 v^10-2805873976308092665495446 v^11+957643001848507895596733 v^12-268746702790382849107374 v^13+70749795685545431395252 v^14-14792953883903148821296 v^15+3057413232636052609033 v^16-470007058717230449844 v^17+77106444919885550312 v^18-8369312491832503926 v^19+1096088241914117023 v^20-76354657758038374 v^21+7991242838038252 v^22-273889647281796 v^23+22824137273483 v^24) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/(35402998730681461672418384786227200000000 (4+N))),c[26,0]->((-1+v) v (288065329376146882560000-1638192075076142530560000 v+4508773255863806478336000 v^2-7860623980822048244736000 v^3+9998978481850338612117504 v^4-9589680667809438060040704 v^5+7512806871849766046383296 v^6-4695892856391435112991104 v^7+2546106756403416753078576 v^8-1121352784306660741921184 v^9+448058657678272323097316 v^10-144766323338750304676584 v^11+44298025183035419084281 v^12-10698029632017528285724 v^13+2570554754245430971026 v^14-464880272529499192124 v^15+89189933088280193411 v^16-11883761351588552184 v^17+1840311810065302816 v^18-173002297033391584 v^19+21762659164658511 v^20-1308172277000204 v^21+134012221049546 v^22-3935861372604 v^23+327988447717 v^24) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/49999927438100895100430888051933184000000+\[Epsilon] (((-1+v) v (-250554158305599372630423698562356731576320000+1162965024958322922061001990872337100472320000 v-2557020514037943272791797196696915518892032000 v^2+3296125621398616160004739646087512152794112000 v^3-2913888718196876860424727915218666243571929088 v^4+1470781625816407953568716703093771775864959488 v^5-292757636344626330258985905690866274892408512 v^6-429176578639150204009865189423374547181571712 v^7+492244024997467666588980278904706037466005328 v^8-356431046033190705452335757838746807972409952 v^9+182823088617417887544541428546332220797615548 v^10-76496747568754691067157960635478179941536152 v^11+26898788808121230461713080508848418790212943 v^12-7756679289604154301770547802201094663517572 v^13+2037401481112656066902444475887596494207678 v^14-422783167697163546704061221101455108276772 v^15+86112570321648303247426681837311965413333 v^16-12869847810363799409830767326879073722952 v^17+2074022917705099226637110679850584782048 v^18-215705325075124737177167352894352461152 v^19+27809838565883079722719068888559758633 v^20-1834087290991672122521378097762709012 v^21+190111761531742455790578494997255238 v^22-6098231285157981608892933135346212 v^23+508185940429831800741077761278851 v^24) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/154952000339745196628482681714780696132023411416865177600000000+((1+N) (1244726731872239616000000-14393097769884835921920000 v+69836934834680715878400000 v^2-200593927815946207096320000 v^3+392657493250775851505971200 v^4-567965301120371146856677632 v^5+636248426448173676862909184 v^6-571568151724057902683068800 v^7+422221424404772160783815200 v^8-260008776491867483105488320 v^9+136646179606880298973892560 v^10-60902992581221752013652600 v^11+23849946056081421345137250 v^12-7931963108447256811753275 v^13+2385376582617872435302795 v^14-600531381713562260299650 v^15+141504069956307346022800 v^16-26970090552373181398185 v^17+5045323426616474166165 v^18-716051120728240997700 v^19+107186226509668155850 v^20-10855483417378822365 v^21+1304661904842863125 v^22-85590514775561250 v^23+8251803475797700 v^24-268622538680223 v^25+20663272206171 v^26) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/(433332704463541090870401029783420928000000 (4+N))),c[27,0]->((-1+v) v (-1+2 v) (7201633234403672064000000-27353623594445222215680000 v+60836553302663583959040000 v^2-85170220951903125746688000 v^3+93186820109386779748761600 v^4-75773272012388101821491712 v^5+52807559957346288999427776 v^6-28778239173165366149451648 v^7+14192557557533022929769904 v^8-5543296714469112519462432 v^9+2048239882512825696992836 v^10-593432752095569634171528 v^11+170182234589488113378769 v^12-37125681017983554135132 v^13+8457385496060956153186 v^14-1388057040578433228828 v^15+255151957307895605419 v^16-30930541747874393592 v^17+4635955465519218016 v^18-396771997495503168 v^19+48802306596821239 v^20-2667835413837132 v^21+270104141668186 v^22-7193125956828 v^23+599427163069 v^24) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/5299992308438694880645674133504917504000000+\[Epsilon] (((-1+v) v (-1+2 v) (-331570960090165946111538778025644712116224000000+927727655900003596789135252838722577310842880000 v-1616239639558524889600574981427797339439728640000 v^2+1508279134779969670223762107792982501841527808000 v^3-1053658258905645904878032670842096284167021465600 v^4+265139701682916273077881849560540454054106952192 v^5+113348753434239444408518859399628962059424005184 v^6-268994561068889071919205952623460043653020834432 v^7+203425695845551971767784487298017941185959889936 v^8-117130133923002492321409882876008773527695528288 v^9+52254699248136650381145253041010212738299227724 v^10-19011301655409107779071932006158712120179739352 v^11+6100053343141053754476153798245800275804873971 v^12-1566618535785378369115120188572624172299397588 v^13+384334095008592833097291727130204646209478374 v^14-71783773014443163733282424221349296961540052 v^15+13878820186374790446840170671685707221056321 v^16-1876514414795051528258768915850793033690728 v^17+290951983647487350668560223031848675565344 v^18-27425977362033068403701110742440459802112 v^19+3444815836900797014718520532360245737701 v^20-205774268835947614282595552314582215588 v^21+21043354339414260472531410598057863374 v^22-609548511405752986132410219700892052 v^23+50795709283812748844367518308407671 v^24) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/870520337908688514658815705873637950869707525339948567756800000000+((1+N) (-1+2 v) (1361108681302294020096000000-13164268530069755317739520000 v+51637445776091440292106240000 v^2-123087381785538033202433280000 v^3+203318862319014669422629171200 v^4-252088323724008873473217144192 v^5+245907796537957221024635151360 v^6-193716867452258844172542726144 v^7+127487180963790830333389913712 v^8-69939529591872241253565211096 v^9+33328886535808246660292738728 v^10-13380830288895383305932034084 v^11+4820606571968494378276974607 v^12-1455366682724209764754580386 v^13+407708656051921882481929108 v^14-93658484271192692585829784 v^15+20793015508269488192669857 v^16-3627181550693414479640446 v^17+646275360003023854504258 v^18-84044123112061123329604 v^19+12112719354199148873617 v^20-1123267207653581596606 v^21+131456721208025934448 v^22-7875774058514200384 v^23+748591321404297007 v^24-22146435966747274 v^25+1703571997442098 v^26) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/(2003397092589826664884064822464858816512000000 (4+N))),c[28,0]->((-1+v) v (40329146112660563558400000-235320422696614233538560000 v+665146853729365192335360000 v^2-1195329093715717418105856000 v^3+1567701059098166930194882560 v^4-1558414351178515238953019904 v^5+1264261009313617900255427328 v^6-824665953539996900379178560 v^7+465230443641636790848199040 v^8-215679364957416705767948240 v^9+90145786925465630718673600 v^10-31008164968214336001645260 v^11+9984710796264923799307240 v^12-2607205711215866092470125 v^13+663723271657500706345945 v^14-132693290979798063339110 v^15+27182266044617903194690 v^16-4141347928313048562395 v^17+690948643437950718535 v^18-78567276501731491760 v^19+10760775942871179940 v^20-871532268545722355 v^21+98433283562604055 v^22-5131952840389310 v^23+478685405936530 v^24-12245440616981 v^25+941956970537 v^26) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/124928390127483522186648033146901626880000000+\[Epsilon] (((-1+v) v (-267202604363903383714816102081387835306803200000+1279911008435385519489386275187087821223854080000 v-2907029866820228218864058659376266590546862080000 v^2+3914796250242234055730013410083274782801118208000 v^3-3628514815093341332406709896895777748334612602880 v^4+2015822711904722967710898167362014098038039414272 v^5-543823007217183904235154699154842688850151093504 v^6-438056798419805498820875123497398649494453549120 v^7+607442390098089116791430230596131920656976478080 v^8-478873742376078998695308260364017830571315244880 v^9+262499465524779080292971190200533475805348200000 v^10-117567244987671529048723708514035537529972495020 v^11+43975093735133269127294228850679819696832369480 v^12-13712488660057392747715193066035736190897804325 v^13+3846516366590955382075654817925694854589911665 v^14-880616318871820258866170825700516987264356470 v^15+192877780669462618647097885732348813065418130 v^16-32852825158854063585259692068234427071751715 v^17+5744357963085299828072044559015642166661295 v^18-719472006176013602103972449176039329345520 v^19+101753820217587970838102904818568063057380 v^20-8992010730069223745703509888877116725435 v^21+1036252001329082934978165618987227079935 v^22-58604215754546723857682783389454761870 v^23+5519881745349562135794831220593179810 v^24-152687303792960435437103825153267917 v^25+11745177214843110418238755781020609 v^26) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/2931343994998644998340910029982658405989831462879418646528000000000+((1+N) (10888869450418352160768000000-128287358258305756426076160000 v+635629727618573839338700800000 v^2-1868238248152751977906575360000 v^3+3751482142065462381332385177600 v^4-5578983896767796680863012596736 v^5+6442361469119592232577203594752 v^6-5982331629835120990728838700160 v^7+4579420744566519873126435570240 v^8-2933873505005516326969727371360 v^9+1607050796205785694107141248880 v^10-751198569910898612108744338200 v^11+308592399792803749641237573900 v^12-108777128312078900876241625950 v^13+34567393415372752066607288835 v^14-9357606318371537917931588250 v^15+2349549705899534357612324775 v^16-491636801691178042565295630 v^17+98959352667622696230676695 v^18-15920351101384916798061450 v^19+2593713827084287990957875 v^20-314255949268636927321770 v^21+41672703332621904120825 v^22-3632112501129965238750 v^23+392869097115712287525 v^24-22295133465381148554 v^25+1964548797417590013 v^26-55453006855513190 v^27+3960929061108085 v^28) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/(67627901855677746677038801943522747351040000000 (4+N))),c[29,0]->((-1+v) v (-1+2 v) (362962315013945072025600000-1428966580153158515589120000 v+3265026188049552158023680000 v^2-4732874015695792968748032000 v^3+5337623554907494289932247040 v^4-4514056668465447283619332608 v^5+3255121499188868931871611648 v^6-1857089333980281103896967488 v^7+951733620418038077801960064 v^8-392546708079288556062203792 v^9+151451845823307135434721536 v^10-46877200691845863593064668 v^11+14112736731978330492462104 v^12-3341674195976951954118857 v^13+804022433669589212245541 v^14-146522050958011676923118 v^15+28644009828646327812554 v^16-3990983207188807734047 v^17+641225012358614357531 v^18-66789621996333901808 v^19+8887448429662069124 v^20-659467144029535127 v^21+73016258643817931 v^22-3483235334210918 v^23+321541569749114 v^24-7505270055569 v^25+577328465813 v^26) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/4747278824844373843092625259582261821440000000+\[Epsilon] (((-1+v) v (-1+2 v) (-2402247329713191310458599555842081994558668800000+7043678432608702314519629616824114836946780160000 v-12672206282279371582547827341801199279866224640000 v^2+12526859200847014954243899863843634587115058176000 v^3-9245613981647805159480376311729862005150426193920 v^4+2914198210731061671647746187201090928821033209344 v^5+535607999335287590253894919134638432598524910336 v^6-2161722512114576783770173053733759983164956714816 v^7+1793445409422567150832293786547158653647846328448 v^8-1108703716683769942481685355631185877119583113744 v^9+524580749610856574290678865465984662643379905152 v^10-204463337373516144329334108579199267594931022076 v^11+69507562452455479320977083351303518716287556728 v^12-19363233029931109498475266089881116896853046449 v^13+5053268765882692673545236953077208265642107437 v^14-1045707189832924370492282087831247859106221726 v^15+216412566753848340732127255819623866690848378 v^16-33524335665721700531164244369104118078500279 v^17+5607692183566732903731151170061558905454867 v^18-640716441430853688445835632121535700715056 v^19+87650579942178941784617943807838880580868 v^20-7071808944572763428140188787475924417839 v^21+796731752039845717673780857790144793667 v^22-41094452249362878088151817212272202326 v^23+3825483754468598468271554374755979498 v^24-96227056085206070622136705695991033 v^25+7402081237323543894010515822768541 v^26) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/111391071809948509936954581139341019427613595589417908568064000000000+((1+N) (-1+2 v) (157888607031066106331136000000-1560359822543914838684958720000 v+6271542907758933397672181760000 v^2-15334455180809466429678074880000 v^3+26036189390690458042662274867200 v^4-33255010461013099673783676452352 v^5+33479451401398505541533506922496 v^6-27312848861058586006910464915008 v^7+18636592919424151727149823971584 v^8-10657389870005987561959247497072 v^9+5292827279767093302513284925856 v^10-2233482453881982708326317460188 v^11+843436484874309661672896321424 v^12-270581763057360196527187390147 v^13+79977512714119109782144890706 v^14-19817000840655792084976971988 v^15+4676723028751771694505348199 v^16-899108772632200097557933057 v^17+171763948452204251065987636 v^18-25442333280285287091746878 v^19+3971230958651928216628669 v^20-443271242894997780231397 v^21+56854390703367801600706 v^22-4560885523842551846488 v^23+481946165279672797249 v^24-25108969849104115975 v^25+2185151780251732600 v^26-56376124686639450 v^27+4026866049045675 v^28) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/(4130132577614605243490583975836567784652800000000 (4+N))),c[30,0]->((-1+v) v (81666520878137641205760000000-487777103490750130767790080000 v+1412507075057981291196702720000 v^2-2608616942639039160442994688000 v^3+3517088388534367276917298176000 v^4-3609651248543004756604373532672 v^5+3021560070165732841342981832448 v^6-2046247730153872937738946611712 v^7+1195990817039033131240429713408 v^8-579629896594342099411554288640 v^9+252124819416948391373057929760 v^10-91462553551561449585429541440 v^11+30803145615423009376642326960 v^12-8581181009444510105845926720 v^13+2297599936439893816812012855 v^14-497846181257299486403546370 v^15+107940266660929213116338205 v^16-18230130206069223335673780 v^17+3242370228592024806170895 v^18-422954360838145243737630 v^19+62266031569177453062045 v^20-6123831230663841054360 v^21+750605389484138488365 v^22-52978836241134113310 v^23+5424005342240900415 v^24-247763975074443828 v^25+21204697220845677 v^26-476873312761538 v^27+34062379482967 v^28) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/4481431210653088907879438245045655159439360000000+\[Epsilon] (((-1+v) v (-16046716853033880246700185018034683175545077760000000+79079560863580493578644296391530628402734188462080000 v-184982449587228099761361249423031878344501172510720000 v^2+258940742724969341851552954143848210923805901324288000 v^3-250309494250375274879363320214866185762093182693376000 v^4+150423892043050680723553342641706551115887288746729472 v^5-49320531211526324782577901044864744742618422509179648 v^6-23297239424336890185044838196586827139909282922367488 v^7+40956298287147190152656041492474098951356708855899392 v^8-35081102748621731426990456190830236761800773563695360 v^9+20443066351466227421364048023451157831619553123406240 v^10-9717896620804384967849517372634001158996715162962560 v^11+3839489178082453501069126472091088656478069168859040 v^12-1278501368363767704956717379923235307317058749755280 v^13+379809529989156352340037950231182344726242575340145 v^14-94139846042633443763319231608754436087795155795630 v^15+21952252066293037410600842729956559782973016264795 v^16-4135752789337989955999481329626733756344531344220 v^17+775248976017000537051004342592033508428319726105 v^18-111046296699177156027377618498291028391157420370 v^19+16979212123374377257325945939709139765826384955 v^20-1814893337115006043951818491980837346031911640 v^21+228411408119272850815657341640707076229050635 v^22-17403413594363833687425753022685154056232690 v^23+1811977401019908614382961336150704022788585 v^24-88972913952600662861952144303620517102972 v^25+7677381686776692973441120362261052376523 v^26-185180307273441808423631118047404509262 v^27+13227164805245843458830794146243179233 v^28) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/3102018567763446104724311175568368709020183409974109917803446272000000000+((1+N) (4736658210931983189934080000000-56768665788725028211571097600000 v+286691897058833521938431508480000 v^2-860454628516960819133108889600000 v^3+1768138922789311795130700140544000 v^4-2696044273228517745170049667752960 v^5+3199299122037018497390685386191872 v^6-3060024688320851064554222046364800 v^7+2417956516422960422009486015710080 v^8-1604146882445401802975900504591520 v^9+911443660165765024615885964981728 v^10-444058932992680812836689851477000 v^11+190238230495429248578756247836600 v^12-70469308118635471853175428219250 v^13+23493835065232735187085178800030 v^14-6755922808600782879408125500875 v^15+1791681543889253432133626443425 v^16-404177420229842609144481631725 v^17+86593573793743227680399977035 v^18-15341928835015793665154374875 v^19+2684183321884451786050476825 v^20-370053854965038680177967225 v^21+53248968420073728202560855 v^22-5578562020829784761165625 v^23+662894908928131415005275 v^24-50278546241135465268015 v^25+4940014479821335877193 v^26-244963657784229516825 v^27+19870615261971983795 v^28-491009200246969305 v^29+32733946683131287 v^30) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/(520966378238421585540984695986557412284825600000000 (4+N))),c[31,0]->((-1+v) v (-1+2 v) (7104987316397974784901120000000-28894005988346592247236526080000 v+67672019189938779438233886720000 v^2-101206639551386659207875084288000 v^3+117327936397267932067481472000000 v^4-102747504593068860230047658115072 v^5+76413423501507789089748981819648 v^6-45382756479073719977064035354112 v^7+24074994337787045226412851038208 v^8-10408621821912676451476826915840 v^9+4173846009310233670672399579360 v^10-1366332675101943138643003554240 v^11+429465418882512272659594737360 v^12-108830323589551693673360281920 v^13+27476774431874791637657622705 v^14-5446132957257311158028810670 v^15+1123544422524707426100683355 v^16-174238196103589660241815980 v^17+29732322403237287968606745 v^18-3569545800507979497498930 v^19+508176139012699797471195 v^20-46045661936986235083560 v^21+5500636954647831152715 v^22-357629932189645634610 v^23+35971555121646937065 v^24-1511514992976707628 v^25+128170540834498827 v^26-2644479279859438 v^27+188891377132817 v^28) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/1640203823099030540283874397686709788354805760000000+\[Epsilon] (((-1+v) v (-1+2 v) (-85080603312532823445862427472089951189561089720320000000+260177760836279771596644176007836969243670944879738880000 v-482089722049561978426552355512273622301825423815761920000 v^2+501165433313878589458039702075127875170926233931808768000 v^3-388177606766796250312196834058304116713381902759833600000 v^4+143689485557908821914591860271593765252058430654273134592 v^5+4752992121555764821512739928065258379976941708917884672 v^6-82396538369016128669424338086987263740650714886126611968 v^7+75142385755589996850247356324491388551891315663884576512 v^8-49601262617709992000996279422167443691118489927329621760 v^9+24761673242526794611287223047753403588104043011474019040 v^10-10243947888191417674154149800532318531501394900207775360 v^11+3666258159966345219222366500133181237976403069977939040 v^12-1093137818527072136647903849861529950431386966638832880 v^13+301215868175557341925783614454305099948230082217882995 v^14-67702981161149769417754604468454377938056378471005130 v^15+14866308511834486147866484846924998675270157673031345 v^16-2557475726399531943444781419068838617942014956059220 v^17+456715499001738104585275036327166217230153611992555 v^18-59970080558929143510949479881661072437891903865270 v^19+8823885769126424118559894653575735878104406929105 v^20-866213362758040734873326758970742723475320768840 v^21+105892327353338737180357410106583912441873216385 v^22-7411526784893873889758847206763307496321120790 v^23+756490216463184346150621068889541419743739035 v^24-34078538414478289261011282340950921441731892 v^25+2910434555418146858554394773429736506924353 v^26-64224116341155895729843584848472703389482 v^27+4587436881511135409274541774890907384963 v^28) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/69255666543886697734074971305739399797584614811081978024879741468672000000000+((1+N) (-1+2 v) (9177275283680717430497280000000-92504360241706601087701401600000 v+380154810473650605566451640320000 v^2-951259483311014989852681328640000 v^3+1655903618178626416310056485504000 v^4-2172442563011758058838847968975360 v^5+2250139622618114294264972633471616 v^6-1893893318632309591822072447888128 v^7+1334757645106321716845185469072544 v^8-791726984962996307149498988044992 v^9+407899369140345328812485280760392 v^10-179731228831943022255699230649968 v^11+70751523531851327160674687373714 v^12-23902164149623275043830391747922 v^13+7404507005954251717128371809361 v^14-1953754907722502224350616726868 v^15+486189108289109385820002560789 v^16-101069742666734702301389649272 v^17+20500875980125768997389106531 v^18-3356452453606083722114618108 v^19+560687091765496678142397809 v^20-71534842215056859962998532 v^21+9909977072008066758535181 v^22-960974264423438240214668 v^23+110867428329374258266439 v^24-7775032337429279234312 v^25+748296650021274914945 v^26-34225197656895582260 v^27+2745938722019384705 v^28-62334154453829610 v^29+4155610296921974 v^30) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/(4237193209672495562400008860690666953249914880000000 (4+N))),c[32,0]->((-1+v) v (35664250058781991077150720000000-217609605257594466374870630400000 v+644267463461443214753873264640000 v^2-1219653398822977550401922211840000 v^3+1686285739686444780295565402112000 v^4-1781058420908623989614238787215360 v^5+1533807007826011215871540238770176 v^6-1073962262318577523003352435569920 v^7+648051795287105721263330867608320 v^8-326569672280355741927554092533760 v^9+147216781116782738929450070349824 v^10-55920443954828401392181970450400 v^11+19600686006520286147441034746400 v^12-5768844268268880768476161090800 v^13+1615083342049502126133720852240 v^14-374097650755322171868007982325 v^15+85254499193140466634191238075 v^16-15640697069600119545203650125 v^17+2941172568174648200342461155 v^18-426408810273270603188926425 v^19+66813539144636405915969175 v^20-7561186093938005265561825 v^21+993952444931686569427215 v^22-85498037098197216558975 v^23+9470756265217857198225 v^24-588223543681628851815 v^25+55032693791671452969 v^26-2221751489093671955 v^27+175613424446127805 v^28-3500046105696315 v^29+233336407046421 v^30) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/34444280285079641345961362351420905555450920960000000+\[Epsilon] (((-1+v) v (-1717863778183473312289835720992307433227014562119680000000+8687378179539272020204385485541614289708637754923417600000 v-20875827897206702945832918763217031806443504939405148160000 v^2+30251854101533717230101183637867593710344638111635496960000 v^3-30367084414850998986009645518426356240913814501485027328000 v^4+19495028003539000707630195193915496642158353095028030627840 v^5-7354415058454273233910696941406509446733218706110777401344 v^6-1962413359658090280605380737141489405567315097622116235520 v^7+4793530866305127723651872177089933920811249071796295857920 v^8-4461462905009138775864033999430693937356303050587068098560 v^9+2752745300510234180521374225696573519904601137637277497344 v^10-1380041331298983958982083842188383032568161308110821122400 v^11+572717191008489525715696298710892779474051869678166538400 v^12-201791357309961248677281756374988285201652740637285114800 v^13+63067197966158981748220488271368674272355158966326607440 v^14-16702978965414245519164562474686931729801995651509600825 v^15+4114564065512764552135293557607663711211371683688811575 v^16-840803410737351967854335101733491884474372383731232625 v^17+167414003984740870032445258288278741306469964978333055 v^18-26593360517902777391810794361426578482311520002882925 v^19+4347960970787211513161792107306765170485394578100675 v^20-533256441211874310431237026765733967902190843170325 v^21+72329421904626705404010712000260496369750253877915 v^22-6692818281954554343288749600403891337600759574475 v^23+757987899301856541041360302165412157564487438725 v^24-50392267341570647628453854317963939608089026515 v^25+4782160288816152615486632384615097547353806589 v^26-206007771754003425516470561813809606912543855 v^27+16397613944393797914431420984719816225580705 v^28-348159952721818895845852196634499806585015 v^29+23210663514787926389723479775633320439001 v^30) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/5817475989686482609662297589682109582997107644130886154089898283368448000000000+((1+N) (37590119561956218595316858880000000-457677958914250982470208559513600000 v+2352182838393528796370898997739520000 v^2-7196106537849130298191183940812800000 v^3+15101377908027156078212072907546624000 v^4-23555655073490199107844550504920514560 v^5+28651155178305972380173244461988683776 v^6-28144360089074072183601911919947403264 v^7+22883107118931604814544072790225212672 v^8-15662059130205624460913556473364418560 v^9+9194787954007380927355799201437463296 v^10-4646404129009497399770158902085658112 v^11+2066095198610208854278019272421300192 v^12-799054029070211807287878392189280000 v^13+277892298111241203528108503260561680 v^14-84133022821633907760881818339782480 v^15+23404874455617020816335882134172485 v^16-5620401377190790750005752097475200 v^17+1271053468861867098087191610799800 v^18-243375512867877148456171307359680 v^19+45266995794249506262333849662700 v^20-6892898874628310367958364630400 v^21+1063086843923525050460106130920 v^22-127176575075874398196873036000 v^23+16352026815003269517970260990 v^24-1497275934344516364612013440 v^25+160968000522273957686192904 v^26-10726219574330249859688896 v^27+964810950337336887574988 v^28-42171798190811699667840 v^29+3168553116755879047624 v^30-69116110458406271568 v^31+4319756903650391973 v^32) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/(72746319962088202522670397286200952533112345067520000000 (4+N))),c[33,0]->((-1+v) v (-1+2 v) (368530583940747241130557440000000-1543637476210268501144929566720000 v+3698648794071241520788183449600000 v^2-5690052051681840342099479764992000 v^3+6765024832701244980044922740736000 v^4-6112724008338791654312090768744448 v^5+4675563655584862944487284785111040 v^6-2877783430700618907407483517381888 v^7+1575117501934586128012860035334912 v^8-709706404061105015779546379274240 v^9+294658879431040708802447051610112 v^10-101242401462721856765181012161760 v^11+33075309858116966053340879179040 v^12-8877963183009351633891001088880 v^13+2339633355470634013176179844240 v^14-497148076573841660005028852205 v^15+107562760865529831931980278595 v^16-18178522605470350770250810245 v^17+3270530548913590927824061995 v^18-438025211108223278423568945 v^19+66140398820441803310385855 v^20-6926008430698474913231865 v^21+883525429793871642996855 v^22-70366072992321949767015 v^23+7616890661542790815785 v^24-437842734317586842127 v^25+40317697766964556545 v^26-1504319816228276187 v^27+117923775618269813 v^28-2166695208288195 v^29+144446347219213 v^30) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/1492585479020117791658325701894905907402873241600000000+\[Epsilon] (((-1+v) v (-1+2 v) (-1612431833327101331108188260180096231862986300456960000000+5122048407371140813526139545728172822354774043989114880000 v-9752209103229045154593513969348694697077030747491532800000 v^2+10599885659417802714211317144211912206774180889422471168000 v^3-8569917078323315907869048988239105880409255871869476864000 v^4+3586826892085031928311513363003524653538533827224386772992 v^5-259678762543664270993574833270981761708729790810326917120 v^6-1633786165290455821646596762831039642145927693093614203648 v^7+1645214314610546743294512808420957569897591766536484330752 v^8-1155118998311666601463265673822789330954376900306580797440 v^9+605891894524814939689996435394166219224591782683610458112 v^10-264191292023993130831292936372904867768341529173520604960 v^11+99033071277788335335185657833091661338185654481513135840 v^12-31296104317119959884980762333440478424189265848922382480 v^13+9051083030259422730932202931425405494920655364991670640 v^14-2179234811651138045077749871856481380816176581686925555 v^15+504185195724454543746696598674630461980394127164449245 v^16-94374474799633235191859682953741263786889533539106395 v^17+17846110475879579729666447245481379792762838835065845 v^18-2608479633420151813902383933807985206323029456322095 v^19+408838430185063480956464632864942776747135397524705 v^20-46258167103421558258238732793283576242540591661415 v^21+6065861652775301478345493586633122945751388619305 v^22-518387699629108984351677945249601219148283019065 v^23+57219974898618515352945262053067263709850919735 v^24-3512739793808334828636110669039350812256508817 v^25+327541413400491187730631674267410007859823455 v^26-13011352870131208176198160222431203585092677 v^27+1026241703816606850470145001084805871503723 v^28-20039866748294892567249307282109536196445 v^29+1335991116552992837816620485473969079763 v^30) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/22917329656340689068366626868444674114837090719303490910051114449633280000000000+((1+N) (-1+2 v) (206745657590759202274242723840000000-2122163988043899361094189501644800000 v+8900857539999411320016833961000960000 v^2-22749286562516526293692560932536320000 v^3+40512407427358553069330577535475712000 v^4-54459555277094809665226012415240110080 v^5+57881197218647875137529267303901134848 v^6-50107007558027327071529704894877620224 v^7+36360081525691128064253625998222660352 v^8-22282654353268369088061327328417975296 v^9+11864465718942513801285808003133492736 v^10-5430688628018378379926236407935396864 v^11+2218486323076906603175065276886652512 v^12-783851039736983389967178053485164736 v^13+253137138832305410609623933659808768 v^14-70462655417669451666773789390778984 v^15+18371892379641051415002541507549407 v^16-4075200753374536013989662606136536 v^17+871009078333703099358666493746528 v^18-154555982826724351158148083910104 v^19+27379947142111544740986532028892 v^20-3871666421762174158516046407416 v^21+572975871348061879454589828528 v^22-63714830090808932532653522184 v^23+7919122650910266972996137682 v^24-673963773151029888947803656 v^25+70569947079701852239907520 v^26-4365683416634954041179720 v^27+385521252426183704199660 v^28-15607875378487194642280 v^29+1161307208874593041072 v^30-23377196833957431920 v^31+1461074802122339495 v^32) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/(1674680907460572162240641437526084428106023777075200000000 (4+N))),c[34,0]->((-1+v) v (106505338758875952686731100160000000-662737698841479695079029719695360000 v+2002553068913716474111993663979520000 v^2-3877731476213273590867892520615936000 v^3+5486300479786093116395725258776576000 v^4-5947440881014527915575659756393857024 v^5+5256107428347254961872692502005997568 v^6-3792342480414858441407814750391541760 v^7+2355589186029981772065230445157992192 v^8-1228954075297293037365161970705469440 v^9+572176347408970278799807628304924928 v^10-226306473174395354864366270192548864 v^11+82221027167848746078713030999274144 v^12-25377193679519036590624201176765440 v^13+7393691364480358261110927177905840 v^14-1812336414348180986166258812069280 v^15+431708252046579912546640152842775 v^16-84821307393132054645725481549360 v^17+16753701106668643938703964835000 v^18-2644018069131065358105858485040 v^19+437544276600352320967140517620 v^20-55166613285205853244313409520 v^21+7706485052479513232443697160 v^22-764944753242111931410458160 v^23+90681918668379949224250170 v^24-6887012314871099566021776 v^25+695163184769661674467272 v^26-38312288683279539964560 v^27+3298094867638594859828 v^28-118573117505307567440 v^29+8704914668818652232 v^30-154846484218996336 v^31+9677905263687271 v^32) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/1800058087698262056739940796485256524327865129369600000000+\[Epsilon] (((-1+v) v (-31376496551230631955938837475045445435220788513320468480000000+162472402509905664766272881620570006462639757585057033748480000 v-400196695817758166571033342381016902464616984096099005890560000 v^2+598350509864702282108513565195688280063637797012065921794048000 v^3-621457993567038378693531427322210329250369895284723318857728000 v^4+422215689849058958790812052668338509787325965740299695738847232 v^5-177427517663558069390558332714465345762597697987041000318869504 v^6-22119113421506503894421637622249953597321718026628869089402880 v^7+93425943869551382028350621659536773588029417023306285728680704 v^8-94676959713205461836254875684243552169223023012363090744135680 v^9+61661510795088321367772623888492433578837985587464866967198976 v^10-32441298639275316743831512373625168127349510000058893565119488 v^11+14077169895971513335998635380773705617559000205723415369122848 v^12-5211794339637615764042094708487674931648855490567462397486080 v^13+1704515373589475926407377370053025596247833883450542364765680 v^14-477748657581788205799557604759273671747474860674872370179360 v^15+123551509250469478507358779409380351904881636487433593706075 v^16-27014265697322244233902544774398026580511814448400962865520 v^17+5672027084284901983558802466237836734256447461524646800600 v^18-979235411911778469800598411729476115347913630143011732080 v^19+169738312510815712876564487714630350418161049681092351140 v^20-23144582229703100068510173629066674819530911236384238640 v^21+3349186678356657572417368487755369366225215937403506920 v^22-356686635687735875608853420377397658175202837650097520 v^23+43413561619456585559211309554610303479814679022019090 v^24-3518160074028832073588434245033506041951854710666832 v^25+361876341479295491000077961075768198341656835343784 v^26-21201441681264022850894041551078906764064989332560 v^27+1847524053975097235008578135095837350267246961636 v^28-70444154620759717837730138227569754488367934480 v^29+5202809265115027828559777752787428200881813544 v^30-98038507818912252782793910506344109998184112 v^31+6127406738682015798924619406646506874886507 v^32) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/1851766070891640358102160184224066557827066604301160672513950149759268290560000000000+((1+N) (7029352358085812877324252610560000000-86845047322290467044872115401523200000 v+453601725744810404171754540399329280000 v^2-1412393697545805780369914220311347200000 v^3+3021697946511361713328613583035056128000 v^4-4812373659137330496328543702186370334720 v^5+5986643359581274625956428141619837403136 v^6-6024969469891859143516835704462224691200 v^7+5027182140951592630144673277523577034240 v^8-3538836022348249601383499953705447560960 v^9+2139755788547338736363415840609400806144 v^10-1117111579824737773718245830734631123200 v^11+513605112637039721513408597837711678400 v^12-206329003423182558957823197794898535200 v^13+74507895536209836510093488641729428640 v^14-23588692955716919633972753310894352000 v^15+6845651995997847550489290128344553150 v^16-1733793979058817541614389794174103775 v^17+411169684770218577756240895345008255 v^18-83975235128145949804226926386471000 v^19+16474534647772643150116956962013600 v^20-2717440512745461919566541019128500 v^21+444986787055610239576847101187940 v^22-58958325340732166703005140125000 v^23+8109631250023466911632361904700 v^24-850727075582665564511794896330 v^25+98695326417076396076941182234 v^26-7971475418929546436647765800 v^27+781656397331926576658243760 v^28-46140220310148015394821940 v^29+3824956588770618652796676 v^30-148503642887714586271800 v^31+10389960754621742444150 v^32-201542377116287418575 v^33+11855433948016906975 v^34) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/(238007680484547983057836616424161695994462167105536000000000 (4+N))),c[35,0]->((-1+v) v (-1+2 v) (1171558726347635479554042101760000000-5041883233331480815402091544576000000 v+12338377544753123727447710831738880000 v^2-19476947038928356929589010658754560000 v^3+23701089374836040664393703433183232000 v^4-22031264859803780667221047555384934400 v^5+17290968191734394979743049834016776192 v^6-10988885704188476432995476488756158464 v^7+6188615977658978672969066365404351744 v^8-2892603287268187299744585521961185280 v^9+1239462697139067300336647012175596288 v^10-444338530479408484817652762705191936 v^11+150314843558781340122863705966390496 v^12-42403143157475233743433631456896000 v^13+11613460882155603250048407013140880 v^14-2617709256104508506555190123780960 v^15+590977695861739908569085592236285 v^16-107250534992073375781919999821200 v^17+20223933071611175064767413382760 v^18-2957370308593532156291046821520 v^19+470365277332579809362638177020 v^20-55066292355808880448379131600 v^21+7440520927130635237822270680 v^22-686558774080121489723913360 v^23+79215572633192205019738110 v^24-5594359960153075875956400 v^25+553055407488888571348248 v^26-28327730693004826954416 v^27+2403861915640561960636 v^28-80206293785326075120 v^29+5844408519238604952 v^30-96255922622619344 v^31+6015995163913709 v^32) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/82802672034120054610037276638321800119081795951001600000000+\[Epsilon] (((-1+v) v (-1+2 v) (-344891935643996883134255497801983490032677628179204014080000000+1134232402243932618577582514913930711483411889504867319808000000 v-2214572229386817910745281154365210170086803225346427062845440000 v^2+2504848706288657473239866065480806204991182393030512278241280000 v^3-2104666129502260425204367279781826702765639380561313662263296000 v^4+971729718365698937778827707107539259949646975302932747760435200 v^5-147901338678740075972760911081375877947652035156347890878570496 v^6-355581183979191406227141055320961033592666998494077693374291968 v^7+398368044284760722877961036404016461209282099911748159960963328 v^8-296707129279523951888707629761275840599963822963517701154959360 v^9+162969691566162955516752568063537427197564674908583188004544256 v^10-74489365082849028473214321910393605650873709187437187075576832 v^11+29122093043323424181532260664794581459733868921353011509299552 v^12-9682047715273992343572936981806917202599444406230416208000000 v^13+2924543972071124906071191643594352918028766781530337456372560 v^14-746673119792743084970165816345025826525063815019659703319520 v^15+180989169344582438275693364058363970616847547171137942385545 v^16-36339090036650617018736847618161819567360192208483305432400 v^17+7228892184864369622674575075357489626903782844888947858120 v^18-1151801276547448684725819832046523377638854326994602652240 v^19+190837156202310947974861758949198260844301840783170729740 v^20-24090692596034303438059615599743139889167949178157517200 v^21+3358353936774541466422954610519433870074312312131895160 v^22-331704977124746409650839182259107848939310833839498320 v^23+39178372339662943732506533933580289517271555072248070 v^24-2946340869421312606568178319385224294615150938082800 v^25+296192189701978238101037066973792969235537207726776 v^26-16097062343317317327542090181268712977569695492592 v^27+1380850565697058298032858355094118216213275766732 v^28-48769769603825245439786267578113929348124443440 v^29+3572707957581828003905015454649798096805613624 v^30-62204513030995801532760828924297317470448528 v^31+3887782064437237595797551807768582341903033 v^32) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/85181239261015456472699368474307061660045063797853390935641706888926341365760000000000+((1+N) (-1+2 v) (41004555422167241784391473561600000000-428036588118827945327213516685312000000 v+1829386111449549816423413092948377600000 v^2-4767746899543873849646601949344890880000 v^3+8669882031614947409040006849495244800000 v^4-11917209915164549742950239866422997811200 v^5+12968131771289001390267849262611455508480 v^6-11516853267130723151262746251315573204992 v^7+8582061123459727309143462902593332278016 v^8-5416180949458092344403207541653311100928 v^9+2971090801089384484525352436649804539904 v^10-1406891823942061105554311942110095037568 v^11+594212663414368752130016926868749933664 v^12-218403843904340602887758503765936876512 v^13+73205959625457252597036949131383391936 v^14-21344358493817776122160233964603172080 v^15+5800935727857048922327762451853461215 v^16-1359731756213490581691883060878861970 v^17+304373060168186268568123345736092810 v^18-57739871675434648619885827375518160 v^19+10769680662885796859276843676394180 v^20-1654152470083904264187144619004440 v^21+259289591396329868524892558583520 v^22-32038350587152586950792701142480 v^23+4246390033077026037066776423290 v^24-415682470726732775137934540620 v^25+46776752767943996068759566580 v^26-3524543326742530958693894448 v^27+337512011295021683789189604 v^28-18563566782707398990791032 v^29+1513673141394085724186576 v^30-54637891649641295150272 v^31+3789490262954651520031 v^32-68113097245831013298 v^33+4006652779166530194 v^34) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/(5796187042388403822702609364682526008335725716570112000000000 (4+N))),c[36,0]->((-1+v) v (19978159333507047125026823208960000000-126593248417607927701010814861312000000 v+389803222708403556593097947983380480000 v^2-770674854509392140383092307196641280000 v^3+1113766164374954001805299733014085632000 v^4-1236428263397709486926918426262498508800 v^5+1118969670279343577802301016888149573632 v^6-829599210463479489584878766458128924672 v^7+529110980560656412441809545212041673728 v^8-284788703627259766143044122340750391552 v^9+136541373737790308176341932437962411264 v^10-55980717121850996258453406272256717568 v^11+21010529521356348046621086209276008832 v^12-6761182450296653551809889155172149088 v^13+2041927040610825557595416111163520544 v^14-525629027470793639456640196275164080 v^15+130274742526312099920392141098565420 v^16-27129592098227713104302124831760905 v^17+5598537358196412411306842113764825 v^18-947906127678127091105688588949560 v^19+164642042392874967661546953730440 v^20-22641535883926672384534271726460 v^21+3336785906045922418623593632860 v^22-369846199937525912584309471080 v^23+46521760458647781223372219920 v^24-4087889539034737162454386230 v^25+440692259279117920084071798 v^26-29791254253904119036456968 v^27+2759543602382871983596632 v^28-135937364553921948348188 v^29+10831434863738808972796 v^30-349102499998073036072 v^31+23920863297018573028 v^32-382174008570728777 v^33+22480824033572281 v^34) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/5878989714422523877312646641320847808454807512521113600000000+\[Epsilon] (((-1+v) v (-419421254407662321892207431179226103351586774852125883105280000000+2219673801560889790735793970124897423290510432475750141526016000000 v-5593713247998077360078955887949218396576202707175325674283991040000 v^2+8604548415135798758920692921289745837208450448706694981192253440000 v^3-9218596687330946139068685285515977115678561603533060772544086016000 v^4+6580073212266092377554892842467572956988024321219215784944928358400 v^5-3015922590162874870301771186990808871343255241933474828687700033536 v^6-56663144184535357954926080107980608103393301072810512071718764544 v^7+1302256068418578084995755903385060859165856264706651738938349024256 v^8-1442778994322087784331667041853197413179903246397382183961633090304 v^9+989571366089458617683729236237815462063108863318963906477829596928 v^10-544248425445889948334991299617374147794276026457999593970276423936 v^11+246009055740082283797623245190482202708352184647104398903838196864 v^12-95184480400215411646508087891279738043704369418048659527332754976 v^13+32432682598177402372398077388494715161048853219411380826905339488 v^14-9550328385699718409855677928472725988969488196598349256073126160 v^15+2579773704097425247053753484611887878210213031449648828239750340 v^16-597541165539839837558931903963483729095521629039958412790225435 v^17+131525688552819744945181312014470641524215050769983772097595275 v^18-24334187702349819964270110598859067120062075048799269667390120 v^19+4441461734144563135288746113279535036360862176316650612329880 v^20-659525320784522484750792598191847281269485920008241455586420 v^21+101011221867773423521182790741943874623306433041201227859220 v^22-11989046741005232548905774742955582525529575818836432815160 v^23+1553596872954213767054052945815286057617465039875470801840 v^24-145321754286152726536386983523755049510545123130026370210 v^25+16022916044042648247455992953992555676535227226609666146 v^26-1148212233644574631475573045660257778271131418982067736 v^27+108099202254374459927439480603081162422307565330387464 v^28-5628643401868255869219759805028500108820487539790676 v^29+453254758952063144839201854030754891217400942984692 v^30-15413797664578106540220505927292335098639272852344 v^31+1061714517714002439000963894376467357794055525356 v^32-17882211577794687315851322531035711659836540379 v^33+1051894798693805136226548384178571274108031787 v^34) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/429398627114778916078877516478981897828287166604978943706569844427077686824796160000000000+((1+N) (26570951913564372676285674867916800000000-332766035035074799858226793635905536000000 v+1764327305648579491369344748740201676800000 v^2-5583992245984877913630095730022298419200000 v^3+12160965315285952588535575451735260200960000 v^4-19741870452314978899351884750009844128153600 v^5+25071863081932405151093133536708261227069440 v^6-25797977085632737535905696963622577924931584 v^7+22040749462208895784055503223350852685469696 v^8-15916539945803493542560156539787424474119680 v^9+9885377425570427375223783029935307362033920 v^10-5314732072489377957253702504827172664208384 v^11+2518376954674891290449500849297543751184640 v^12-1046581956562454855576019623781349034356800 v^13+390937070658096140611737618864921600186720 v^14-128738675458874571025710247738273238886432 v^15+38800856907423130356878880948306309795144 v^16-10291600755882302820091448438209522409550 v^17+2545841242473874939186469255918217503825 v^18-549294177170989128942048666108286248390 v^19+112954363104156142335474474616029375195 v^20-19910822721191657058422386254321034200 v^21+3436155718774411880664188808630293700 v^22-494254482367668118187190044913279000 v^23+72088164902894477977147336853020620 v^24-8397191390102322407663666199351300 v^25+1040216226742874304134569235611710 v^26-96551947433010584727721670939316 v^27+10190505536883968342076046792314 v^28-731823872584278264118959379320 v^29+65908802229189180690992256980 v^30-3471410523781557317191487256 v^31+266754234825541840878801300 v^32-9261678398001872033195550 v^33+606203226610580046243705 v^34-10525476850870474819638 v^35+584748713937248601091 v^36) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/(15661628599221603609160890652478738561723607213356246630400000000 (4+N))),c[37,0]->((-1+v) v (-1+2 v) (2097706730018239948127816436940800000000-9255698348557274157470205414998016000000 v+23099597640285713968801855019050598400000 v^2-37336566272373475855436217019925790720000 v^3+46422102392750714619208381119224709120000 v^4-44280930047633052938913781912107943526400 v^5+35587645933129559336405142167376348610560 v^6-23282144015270347347034806765516853444608 v^7+13459437600054656633162043612543670754304 v^8-6501493153067897347416533011594124051712 v^9+2867335571248201789068459080017230264576 v^10-1067404527185957728028432640445809932032 v^11+372731176026621837922328651009897234816 v^12-109830182224396158393650128968146119648 v^13+31148341855403270500733221494496682144 v^14-7388022256604805161289129471940699120 v^15+1733113599972818227675593851411162060 v^16-334108000778152590141639734521478805 v^17+65712840044775039619411932765676965 v^18-10334917689187382932163046966542040 v^19+1721688991143943923013120918340520 v^20-220465590208448333700745451034060 v^21+31347302169838037855324815601580 v^22-3240387346613279098480911579720 v^23+395489693056598360792387853360 v^24-32436221153202183119864738430 v^25+3411957820397753936160141630 v^26-215298317166406387470850152 v^27+19569889899949424301483576 v^28-899271744393431255112428 v^29+70727596426830615332044 v^30-2123476383621606232328 v^31+144520571241054051364 v^32-2146054048127938517 v^33+126238473419290501 v^34) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/2574997494917065458262939228898531340103205690484247756800000000+\[Epsilon] (((-1+v) v (-1+2 v) (-3212793435209910339117205378632249212237825630470471586886451200000000+10907017984731960864316367562355880565410663611656660898937831424000000 v-21800015112955012461049746679607001440070538040619551943709006233600000 v^2+25558989251766941617947409432140682062005754128242697674576008314880000 v^3-22237952753496956376705761029362329348072926514336898577116172615680000 v^4+11133624351283651790499635976128621599863818625230512610756156242329600 v^5-2403528503225651625650708080143803573060629996871624132641344251658240 v^6-3273509366132257105150930813033236196732827007616870452057933457031168 v^7+4127007555241636882334159074734303919687864365879864494457054651331584 v^8-3255209080980563487118822023619495070959988481357727176318512381175552 v^9+1867083234985542287104516345145138496446869448318889340882019380912896 v^10-890689884971152029130891553645595516602320954719529511325121528278272 v^11+361896771802594308821503620474327988463062485157101541323895925239936 v^12-125847483060485678602786672134655020273979713994235060546546983503008 v^13+39541218942083954126252356855241067281328823732380084916892404736224 v^14-10622989235601865482639481648577664856409316248049081272550120061520 v^15+2685241431896926654435673212451067951835537504065474507375466568260 v^16-572297120062025562455542168907231103527705230391363618452785413655 v^17+119125867941731012050576303576376951966239136572528833340566435015 v^18-20389816718640741248822827213095773949944525278339777447339728840 v^19+3549287726825809592219772784296948094748548645998878901094708920 v^20-489314489066818358096831210407004296812516917936339298571264260 v^21+72000112120478094454294356303019450067862732706736735443830180 v^22-7951678454802556907515922208945135384218467842918425275284120 v^23+996632888554498661464819555330347194662346977369770048700560 v^24-86846927800470096082920508595131277736344836758198868123530 v^25+9321153608675214917256237005880777949843796064069482486730 v^26-622442955319092627534818595917865794291680089952834380792 v^27+57405593005320653577718360644677354093361696865425169896 v^28-2783790745458591526029418516586643639292786868651244388 v^29+221022420310914566857297463143281438830880055840645124 v^30-6990108544303190605773763016976159416832980610115288 v^31+477961836351087699624663427484697107238117853960844 v^32-7469100424025143047964225258852207942919375605207 v^33+439358848472067238115542662285423996642316212071 v^34) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/13729591703367941062706029711898967201161653865027596746073864205711381958536032419840000000000+((1+N) (-1+2 v) (491562610400940894511284985056460800000000-5212203619640675820719678285640892416000000 v+22668579462903998537589441082860817612800000 v^2-60155636290135030647496863364467032064000000 v^3+111522487343423717253538036663362293760000000 v^4-156469997950813810366262921737171861010841600 v^5+173999994064252504623446357118461110749757440 v^6-158181143547557669639072266182911404348145664 v^7+120772607414386517142774876585849235288292352 v^8-78280765201290992755331651897197074790036224 v^9+44123576202771293757628574550130827127744512 v^10-21541751934062384140038372530892751598649600 v^11+9377658856345781285333388588243945659863936 v^12-3570115063149498016315844175742657521276576 v^13+1237531488891358160621434630209766559613888 v^14-375840588758554560455873761435881456053616 v^15+106022288309682172605703465433262812337372 v^16-26068011123116473384837219892376627305835 v^17+6081182491868566774935446706805168420580 v^18-1220984497784129598551778722368239914730 v^19+238395936197272507306272671038419061305 v^20-39215849684487128240813434343231868420 v^21+6466770502865648106337745779939157160 v^22-869720207622706674620575064988961680 v^23+121944588297389006200397416427026020 v^24-13296319179714380713121494208657010 v^25+1592815630330775023221742561182240 v^26-138436787017899182253115082377476 v^27+14214101867061504288693303461958 v^28-955424202497572660002958165956 v^29+84223971430518668344401843128 v^30-4147015804390952420530115760 v^31+313954587673630618993635864 v^32-10168972773549896853848379 v^33+660380770386803557481052 v^34-10663868803621145781474 v^35+592437155756730321193 v^36) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/(1206815492617798011439230851943778354728369066940284115353600000000 (4+N))),c[38,0]->((-1+v) v (50484808635772308084942782249041920000000-325343931482271985227173498657439744000000 v+1019512593246892533696906836914691112960000 v^2-2054791470475558005773448968411503656960000 v^3+3028513735855530392220247671962408484864000 v^4-3436317517920224771852030037804268231065600 v^5+3178771307190068163480979904075668040024064 v^6-2415957868390781982733361433596379898773504 v^7+1578790878420260454316117517121894438552576 v^8-874117311232967476322452874252648026619904 v^9+430507819361984152952699641608958958646528 v^10-182294202325237467128650249335373065110016 v^11+70475590562993545715579836701950570685824 v^12-23536069099141600774494411061992394661376 v^13+7343688926117729399315028575078341968288 v^14-1973403390782907012651773914379364227520 v^15+506953926967418614478985719183338963860 v^16-111019034553189851352132481850602342560 v^17+23830944929709877922998799839672380025 v^18-4282968956610995355986915582119864770 v^19+776832072971472246436792414208722305 v^20-114802074983334520058254752726871920 v^21+17744061868883777465305962312299220 v^22-2149173979575026161727311887992760 v^23+284887317317382754585913116596540 v^24-28013491837933361582216423898960 v^25+3199682998492446669022878146046 v^26-250882415143248486446054744076 v^27+24771919635604503953233444494 v^28-1501137066142329355685730576 v^29+128383627792050067648721092 v^30-5689013363951219836182264 v^31+421744423010144671717896 v^32-12258260722906784809104 v^33+787349358716114854737 v^34-11361462607736145090 v^35+631192367096452505 v^36) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/257499749491706545826293922889853134010320569048424775680000000000+\[Epsilon] (((-1+v) v (-15525637486085483750066015256183559298545844477736769621422243840000000+83839598790505385472883518827607159218982810847624544745248784384000000 v-215804514004106936297616092620117899756207234894300047219866573209600000 v^2+340715057426696262638568951319641888287789666135279251682702099742720000 v^3-375559151926441621122428799026244031886363903605340245796985234948096000 v^4+280014292289730717029723088766495430691440710840314095087024132692377600 v^5-137938399048528588011624180876301765845270681709983209529113584728637440 v^6+8858323188437321511942740573960215357247562053989288303785460130316288 v^7+49128855495609767904384752780088761541712131715017804005498723861289984 v^8-59889813308926615324195456283219100309256932569413033141109827983605760 v^9+43186455721098438885326280481841919753137880361980501924492180392313600 v^10-24751727543721677064299718930473565351111669865403985506293779605270016 v^11+11618014405094723862247006614378728480556509757900484789660827879274112 v^12-4677286016685966663203587546827121129647289305435361195347839433546240 v^13+1654325861169849482638115878945412953914424797996396256536214677875040 v^14-508875625965386977207747059682591397054358856650427797808525157209152 v^15+142976647460425775397730722318320936823530708595002497938971185191564 v^16-34817756191676395100803469486460296356176320383645310126699825402400 v^17+7995546653998823593456706914122821550769505176430669583058042676575 v^18-1569052899223224622761391003037758527203176730257762289854285006830 v^19+299884166189524548385931547778271227422625682788889342691385678935 v^20-47798624660745241454434871348411112955622342297187299654079478800 v^21+7698685406924506160964537418672592474293460380802168061841106700 v^22-997030998668448551727188154320457623353408833752174413427350920 v^23+136534653639761312695119592603157326607219593658058882135347940 v^24-14265760127449781730812277776797372693934217400111363484430000 v^25+1671456053715066435419823599983505003267771713214475161902290 v^26-138625846650895921407881770849929939636305692629015548566548 v^27+13956624398647671932148478401262733781357170267651244203586 v^28-891688105652331735372073632825136565711241707730698371440 v^29+77346001926459124416767425639676952872649836227027174300 v^30-3605497452286976808704279592788241520328642459645094984 v^31+269768927158913463012130565327348246228193421477968888 v^32-8237030570827219050565261102675777582168235431542960 v^33+531500822271777179979552540084330525917491235188935 v^34-8051933523962954713483684827810164958949064537838 v^35+447329640220164150749093601545009164386059140991 v^36) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/274591834067358821254120594237979344023233077300551934921477284114227639170720648396800000000000+((1+N) (18679379195235753991428829432145510400000000-236923754719933576226415574348682231808000000 v+1273839987922876791806531820023117669990400000 v^2-4093247495053308447837846475507074111897600000 v^3+9062679820789218546937288477973690741882880000 v^4-14975045954643549389109052238544808601291980800 v^5+19384265023786591585134474166724803545718456320 v^6-20356819061652308302709821420833045673934487552 v^7+17774111155926901922512322749540864167405938688 v^8-13138712922280066941756322546849637439291440640 v^9+8362678855994467501703451014426053434582504960 v^10-4617643939483543727762796921190402618479581952 v^11+2249021351571480468962339024408010429524510720 v^12-963618961274329965250198167550269567926222400 v^13+371152417528026707102266508125655940906375360 v^14-126589930940047274770255830516969698568117696 v^15+39476442322512963431477319019758973362757032 v^16-10905348000463870273702569508321539471131550 v^17+2801711115679152725881172944711231690931950 v^18-633970286179610449086153648015218519850045 v^19+135954062094599615852022526045146170773335 v^20-25357577432691941767370586061877860473975 v^21+4584556934402799249048361215738359353725 v^22-705984844820010824703688412665263574500 v^23+108423265034868902766263170602845332860 v^24-13739617713924208681213615095877898400 v^25+1802425912346069174977820424811685880 v^26-186222278558392911676688315130241398 v^27+20949163590638718860970615807487842 v^28-1733893527425214637600307837543610 v^29+167674159162147727920534181038990 v^30-10781286955741269880416422100468 v^31+897185021033275912254403472100 v^32-42434590701864919509354598650 v^33+3037880671159654559901952290 v^34-94892436549022765736446389 v^35+5834227567183476508847423 v^36-91204141083601904709975 v^37+4800217951768521300525 v^38) CGFF[1-\[Epsilon]/2,4-\[Epsilon],v])/(190807314373354550457283796861381172301647541664882758778880000000000 (4+N))),c[0,1]->((1+N) (-1+v)^2 v^2 \[Epsilon])/(16 (4+N)),c[1,1]->((1+N) (-1+v)^2 v^2 (-1+2 v) \[Epsilon])/(144 (4+N)),c[2,1]->((1+N) (-1+v)^2 v^2 (2-5 v+5 v^2) \[Epsilon])/(1920 (4+N)),c[3,1]->((1+N) (-1+v)^2 v^2 (-1+2 v) (6-7 v+7 v^2) \[Epsilon])/(33600 (4+N)),c[4,1]->((1+N) (-1+v)^2 v^2 (4-14 v+21 v^2-14 v^3+7 v^4) \[Epsilon])/(120960 (4+N)),c[5,1]->((1+N) (-1+v)^2 v^2 (-1+2 v) (20-38 v+49 v^2-22 v^3+11 v^4) \[Epsilon])/(3104640 (4+N)),c[6,1]->((1+N) (-1+v)^2 v^2 (240-996 v+1832 v^2-1815 v^3+1265 v^4-429 v^5+143 v^6) \[Epsilon])/(184504320 (4+N)),c[7,1]->((1+N) (-1+v)^2 v^2 (-1+2 v) (5040-12276 v+18568 v^2-13299 v^3+8437 v^4-2145 v^5+715 v^6) \[Epsilon])/(18681062400 (4+N)),c[8,1]->1/(352864512000 (4+N)) (1+N) (-1+v)^2 v^2 (20160-93456 v+195844 v^2-236236 v^3+199199 v^4-104104 v^5+46046 v^6-9724 v^7+2431 v^8) \[Epsilon],c[9,1]->1/(14749736601600 (4+N)) (1+N) (-1+v)^2 v^2 (-1+2 v) (181440-518544 v+878436 v^2-794924 v^3+589511 v^4-242216 v^5+100334 v^6-16796 v^7+4199 v^8) \[Epsilon],c[10,1]->1/(675806113382400 (4+N)) (1+N) (-1+v)^2 v^2 (1814400-9116640 v+20978568 v^2-28710500 v^3+27535690 v^4-17844645 v^5+9416589 v^6-3149250 v^7+1007760 v^8-146965 v^9+29393 v^10) \[Epsilon],c[11,1]->((1+N) (-1+v)^2 v^2 (-1+2 v) (19958400-63995040 v+118202328 v^2-124173100 v^3+103133390 v^4-53929695 v^5+25921719 v^6-7122150 v^7+2170560 v^8-260015 v^9+52003 v^10) \[Epsilon])/(33677671316889600 (4+N)),c[12,1]->((1+N) (-1+v)^2 v^2 (119750400-640578240 v+1583917488 v^2-2374488600 v^3+2504625640 v^4-1862447070 v^5+1113094499 v^6-468463050 v^7+176566335 v^8-41676690 v^9+10378313 v^10-1114350 v^11+185725 v^12) \[Epsilon])/(906706535454720000 (4+N)),c[13,1]->((1+N) (-1+v)^2 v^2 (-1+2 v) (103783680-363567168 v+719616528 v^2-841234120 v^3+762592664 v^4-465098682 v^5+249700641 v^6-88122798 v^7+30912069 v^8-6166070 v^9+1478371 v^10-133722 v^11+22287 v^12) \[Epsilon])/(3497296636753920000 (4+N)),c[14,1]->((1+N) (-1+v)^2 v^2 (5811886080-32710019328 v+85690908288 v^2-137833417904 v^3+156613898896 v^4-128571330888 v^5+84441621264 v^6-41160634515 v^7+17480919885 v^8-5257555303 v^9+1524467945 v^10-269739561 v^11+54759159 v^12-4524261 v^13+646323 v^14) \[Epsilon])/(865464341042036736000 (4+N)),c[15,1]->((1+N) (-1+v)^2 v^2 (-1+2 v) (29059430400-109305826560 v+229084076160 v^2-290691701104 v^3+282764573392 v^4-192547237736 v^5+112743825488 v^6-46693961727 v^7+18228813921 v^8-4712380323 v^9+1290258669 v^10-196849709 v^11+38766707 v^12-2750041 v^13+392863 v^14) \[Epsilon])/(19004154488714723328000 (4+N)),c[16,1]->((1+N) (-1+v)^2 v^2 (697426329600-4095684311040 v+11256658041600 v^2-19166491760256 v^3+23135362884432 v^4-20498227830080 v^5+14510397701800 v^6-7859927507432 v^7+3661292635429 v^8-1285724828960 v^9+417876067180 v^10-95230193968 v^11+22282961246 v^12-3080045920 v^13+526436420 v^14-34571944 v^15+4321493 v^16) \[Epsilon])/(1992082546993508057088000 (4+N)),c[17,1]->((1+N) (-1+v)^2 v^2 (-1+2 v) (11856247603200-47308990740480 v+104074324519680 v^2-141057276296832 v^3+145484549065296 v^4-107806551646528 v^5+67744696912424 v^6-31465585590376 v^7+13375937055893 v^8-4082754831904 v^9+1239154224812 v^10-247035893552 v^11+55150480126 v^12-6674204768 v^13+1112670724 v^14-63685160 v^15+7960645 v^16) \[Epsilon])/(147192765972298095329280000 (4+N)),c[18,1]->((1+N) (-1+v)^2 v^2 (213412456857600-1299727992729600 v+3720875729425920 v^2-6643352806852608 v^3+8434934141733792 v^4-7947640078974288 v^5+5983511523584672 v^6-3515233669843896 v^7+1764109467131154 v^8-692376115812381 v^9+246214629529869 v^10-65984593176684 v^11+17217622274216 v^12-3094153051374 v^13+604094228166 v^14-67232423412 v^15+9906226638 v^16-530178957 v^17+58908773 v^18) \[Epsilon])/(11465541770473746373017600000 (4+N)),c[19,1]->((1+N) (-1+v)^2 v^2 (-1+2 v) (4054836680294400-17011983414988800 v+39024560777863680 v^2-55863900470034432 v^3+60557252831939808 v^4-48025924654738032 v^5+32016313591062368 v^6-16237671797597544 v^7+7403635301919126 v^8-2545662848924799 v^9+839623329926031 v^10-198771034481316 v^11+48993446662424 v^12-7805753138106 v^13+1465227675714 v^14-144511635708 v^15+20853705642 v^16-984618063 v^17+109402007 v^18) \[Epsilon])/(939027871001799827950141440000 (4+N)),c[20,1]->((1+N) (-1+v)^2 v^2 (40548366802944000-254902782919680000 v+755975554370380800 v^2-1405537972628382720 v^3+1863404334982924992 v^4-1848027079342548000 v^5+1465484336939639120 v^6-919128592434075920 v^7+490702648214549732 v^8-209782951706825250 v^9+80287785448438815 v^10-24171948786766170 v^11+6882550034927177 v^12-1463867842470500 v^13+317154123766310 v^14-46273973464020 v^15+7726167116982 v^16-708626636250 v^17+91649044955 v^18-4077711170 v^19+407771117 v^20) \[Epsilon])/(40333482840172544991001313280000 (4+N)),c[21,1]->((1+N) (-1+v)^2 v^2 (-1+2 v) (851515702861824000-3731023769195520000 v+8878913750457676800 v^2-13314751951790085120 v^3+15068621689773953472 v^4-12642575343155517600 v^5+8864678534307778320 v^6-4824708060178019920 v^7+2333748226159556212 v^8-879199280811417450 v^9+310726844606843715 v^10-83216797806466770 v^11+22240035513762357 v^12-4230070914517300 v^13+873244743264910 v^14-114157915481220 v^15+18433977863262 v^16-1513185427650 v^17+192272946255 v^18-7623546970 v^19+762354697 v^20) \[Epsilon])/(3626346775357331545100027166720000 (4+N)),c[22,1]->((1+N) (-1+v)^2 v^2 (12488896975306752000-80740217313423360000 v+247007451992213606400 v^2-475703451326050421760 v^3+654818277004895367936 v^4-678401716991527488960 v^5+562537045265275400320 v^6-372531635380839894960 v^7+209619589389577823456 v^8-95997627176100166660 v^9+39074229640711059080 v^10-12864098195020757685 v^11+3936676728799487491 v^12-945016519860355635 v^13+222800262441637265 v^14-38696967706750210 v^15+7136903351269406 v^16-864506503270410 v^17+125798276053450 v^18-9685716425385 v^19+1115324921711 v^20-41929508335 v^21+3811773485 v^22) \[Epsilon])/(227040841587589453258436483481600000 (4+N)),c[23,1]->((1+N) (-1+v)^2 v^2 (-1+2 v) (1436223152160276480000-6537567656476200960000 v+16073531665435657728000 v^2-25093500265397357798400 v^3+29493573076967915596032 v^4-25957796831199624055104 v^5+19017462339429475825024 v^6-10974305216183612264720 v^7+5584933392937952201632 v^8-2264081541576064913164 v^9+848551495549763501144 v^10-249808699475850855615 v^11+71450128254430320937 v^12-15434689119091737209 v^13+3446803925320082899 v^14-540559275940765510 v^15+95637436416552602 v^16-10469982721086174 v^17+1480296134062174 v^18-102853083945755 v^19+11664789218797 v^20-394137378349 v^21+35830670759 v^22) \[Epsilon])/(111155412027257336491109528371200000000 (4+N)),c[24,1]->((1+N) (-1+v)^2 v^2 (17234677825923317760000-114245911977708994560000 v+359304496405465798656000 v^2-713793224981428441804800 v^3+1015649652041603944464384 v^4-1092890614536483276374784 v^5+942270889899984960254016 v^6-653587425819121896763584 v^7+384868144721922278836496 v^8-186622958845089948779664 v^9+80072488181513548994636 v^10-28326061436475512750964 v^11+9213315446179877115251 v^12-2427158603418011963304 v^13+614057402913543684746 v^14-120886481362205228604 v^15+24194945306427439181 v^16-3507174563540835264 v^17+561307685876550536 v^18-57456970295211564 v^19+7396532343257981 v^20-485334704046984 v^21+50333823800066 v^22-1620648800484 v^23+135054066707 v^24) \[Epsilon])/(5664479796909033867586941565796352000000 (4+N)),c[25,1]->((1+N) (-1+v)^2 v^2 (-1+2 v) (3877802510832746496000000-18259949374185650503680000 v+46227711475820320266240000 v^2-74767861487116088575488000 v^3+90882002484819184383590400 v^4-83369801337794477339910912 v^5+63486191127515715983578176 v^6-38502852058519368457722048 v^7+20482752209045807435493904 v^8-8823737828140387152511632 v^9+3479216831977940031764236 v^10-1105065558311807452381428 v^11+334965882708115992018019 v^12-79786680299359179449832 v^13+19042198447129169556586 v^14-3404306135905639599228 v^15+650025111504981760669 v^16-85755044452025289792 v^17+13237049810520545416 v^18-1233489792547201068 v^19+154856363725502989 v^20-9234456865157832 v^21+945108358815586 v^22-27551029608228 v^23+2295919134019 v^24) \[Epsilon])/(5399992163314896670846535909608783872000000 (4+N)),c[26,1]->((1+N) (-1+v)^2 v^2 (14403266468807344128000000-97658006789504771850240000 v+314860420915420894433280000 v^2-643068504097310526004224000 v^3+942446931141104767919923200 v^4-1048567003651437667172246016 v^5+935783377263840025872911232 v^6-675702611520542987672491200 v^7+414077104602861284662906400 v^8-210795755531700478466103920 v^9+94685630217069766979086840 v^10-35555180832654743148445700 v^11+12188231336293497199462150 v^12-3459898328807144763522035 v^13+929575244606005252339195 v^14-201488698348691061134450 v^15+43202640923095973979400 v^16-7126098870636599103965 v^17+1234365109670123450305 v^18-151928450542091709200 v^19+21425051697755713150 v^20-1880250099595930205 v^21+216743847948328285 v^22-12273796268495450 v^23+1157330665515700 v^24-32283434353859 v^25+2483341104143 v^26) \[Epsilon])/(84799876935019118090330786136078680064000000 (4+N)),c[27,1]->((1+N) (-1+v)^2 v^2 (-1+2 v) (388888194657798291456000000-1887796326938646945300480000 v+4907484654516079144611840000 v^2-8191071213328068359943168000 v^3+10261362618334890924442214400 v^4-9762176828214666842123884032 v^5+7694301605459093015262258816 v^6-4871563986202284021781635648 v^7+2695158714704042550415012704 v^8-1222522539363280454345764432 v^9+503983171572661621715181736 v^10-170470076395556490496686028 v^11+54348292080651309944384194 v^12-14001296262546902869864057 v^13+3538508381185088391712561 v^14-699555937954029580645078 v^15+142545281113094801714344 v^16-21510933727009977045367 v^17+3575278059293253261091 v^18-403152454443540541168 v^19+55072739685873251914 v^20-4427025063488377207 v^21+499189125496393111 v^22-25846785476824078 v^23+2409012135922444 v^24-61227203084905 v^25+4709784852685 v^26) \[Epsilon])/(9661128836525392382434114563360392478720000000 (4+N)),c[28,1]->((1+N) (-1+v)^2 v^2 (5444434725209176080384000000-37680980342573354467000320000 v+124254580913405319240622080000 v^2-260188772800876987921201152000 v^3+391593982972794171872114073600 v^4-448855900283707240808823026688 v^5+413122309400988490993770592512 v^6-309046419004115778985162171008 v^7+196210757834100246814636131072 v^8-104188827137433820993507456160 v^9+48728454585434388353801623840 v^10-19250536240518257303358289560 v^11+6909076531098861309082751040 v^12-2086706207814206656829426730 v^13+590625856103204993327985645 v^14-138310378650399190286327430 v^15+31462512959038954788229245 v^16-5731300956564537825440970 v^17+1061738676940994747599905 v^18-149242589168179652415270 v^19+22719472020605621566305 v^20-2407967534094712379790 v^21+302943030541389235335 v^22-23068840479549481890 v^23+2405210483221808535 v^24-118805264865949662 v^25+10266389021882763 v^26-250560554162842 v^27+17897182440203 v^28) \[Epsilon])/(569673458981324861171115031149871418572800000000 (4+N)),c[29,1]->((1+N) (-1+v)^2 v^2 (-1+2 v) (157888607031066106331136000000-787860085322913419041505280000 v+2098162574548387244381675520000 v^2-3602520485935155683880081408000 v^3+4637989335064941077803070054400 v^4-4557603148920748686164433380352 v^5+3705135584995395317036020278528 v^6-2436236490289731969557309784192 v^7+1395854877326821127578841326848 v^8-662064705290992696184617084960 v^9+283929707039842889814349452320 v^10-101306765696849080939973121720 v^11+33766820329138458780059368800 v^12-9282932590599670016210886690 v^13+2466444647510507551383576465 v^14-528615811958481938557401150 v^15+113955508724944941956974545 v^16-19068236679578872959823650 v^17+3377027481187333821252405 v^18-436980181457375363117310 v^19+64132395739406487578085 v^20-6262319330910043431030 v^21+765938803799340253875 v^22-53710315661318406090 v^23+5491529071888214355 v^24-249340081786113318 v^25+21325936198666407 v^26-476873312761538 v^27+34062379482967 v^28) \[Epsilon])/(69462183765122878072131292798207654971310080000000 (4+N)),c[30,1]->((1+N) (-1+v)^2 v^2 (37893265687455865519472640000000-267241280957876943203873587200000 v+899547944243803176005116231680000 v^2-1926831193585576452671394078720000 v^3+2970782686570165683779935494144000 v^4-3497705091176180188708386130452480 v^5+3310062391292599591361465298112512 v^6-2555466966709878815211517387488000 v^7+1674763150344833670353865107354880 v^8-922930788255306664322553850705920 v^9+447462907446259232012230326051328 v^10-184720769910695790769235040660000 v^11+69046002407527175009683682981600 v^12-21981682855572930328219194013200 v^13+6513199882595225441994563563680 v^14-1626245873105727003674973226875 v^15+389501303374439916822224657925 v^16-76842827980701133935782110275 v^17+15086095400396228066868069885 v^18-2348550947124866517462804375 v^19+381712325218655499145902825 v^20-46357897974145882668118575 v^21+6280265123358388019032305 v^22-579899763566691146060625 v^23+65758902732465416105775 v^24-4389457980052885484745 v^25+417431995948540029303 v^26-18150990466986040125 v^27+1447140192333852995 v^28-31167077226914805 v^29+2077805148460987 v^30) \[Epsilon])/(69982029785558636385445307634632950969805045760000000 (4+N)),c[31,1]->((1+N) (-1+v)^2 v^2 (-1+2 v) (391563745437043943701217280000000-2003627922815611102717240934400000 v+5455436138013212335291518812160000 v^2-9610212981367183697820894781440000 v^3+12684364162150331943474376531968000 v^4-12832597840964038880615290677288960 v^5+10729264337720937932332034201554944 v^6-7295992992580571829740704744339200 v^7+4314293355634586959863217610799360 v^8-2128124724839687242962188575447040 v^9+945530986576708418484814387431936 v^10-353318053746746091586177927332000 v^11+122522965207148615439755056559200 v^12-35592259482578369519321187032400 v^13+9884852923130506491761954768160 v^14-2265116899807020604799480184375 v^15+513070013361788175623101905225 v^16-93276968623829735029269110175 v^17+17459506483742667481103459745 v^18-2511504479562079538003887875 v^19+392161418859944961456390525 v^20-44074605517301662773745275 v^21+5779080840070166057493285 v^22-494025675081508110757125 v^23+54626860306145109111675 v^24-3373573814008609030365 v^25+315269812575058202211 v^26-12660444552327059425 v^27+1000179841918266015 v^28-19833594598945785 v^29+1322239639929719 v^30) \[Epsilon])/(3031096665087008438444599886925039688879681044480000000 (4+N)),c[32,1]->((1+N) (-1+v)^2 v^2 (6265019926992703099219476480000000-44956617202975931083045365350400000 v+154212860313496948344306346229760000 v^2-337243427161727789932793272074240000 v^3+531554356195763176296658237022208000 v^4-641249256408832608364898738537103360 v^5+622389438839936289119808020056694784 v^6-494325956118617060233829420294369280 v^7+333395841710145256174128372360042240 v^8-189901528239667172127107041552240640 v^9+95097332495076524728491254710231296 v^10-40805873782173037825748616918264320 v^11+15816912274596067641903063136962720 v^12-5270596047950612710957405189446400 v^13+1626522203209509222921307085667760 v^14-428857749243711827324143015609200 v^15+107496470335345259371311934859175 v^16-22657310808359277978263625340800 v^17+4680297025224889074275743465320 v^18-790900932076431232040682734400 v^19+136074034302522616601969331300 v^20-18350990035780104465068342400 v^21+2649789547231032394746512760 v^22-281238095918536259240119200 v^23+34260232362415097492522250 v^24-2783380908909403664883840 v^25+286959985856314149262296 v^26-16938182235796531904320 v^27+1479773492882441401860 v^28-57095863228212242560 v^29+4224322313168405784 v^30-80889954442759280 v^31+5055622152672455 v^32) \[Epsilon])/(202991625146736019665532295457707203406790760857600000000 (4+N)),c[33,1]->((1+N) (-1+v)^2 v^2 (-1+2 v) (206745657590759202274242723840000000-1082607092370672727390450561843200000 v+3008585540901094167766379562270720000 v^2-5425425634270734163918951016693760000 v^3+7326387234280831750967944244256768000 v^4-7610101811282679245548548445492346880 v^5+6527860742666337682773233963556200448 v^6-4575099573565426784222650267119415296 v^7+2784021146556189198884728374769088256 v^8-1421994217201913601657198585868062720 v^9+652323562614213351594073226342875392 v^10-253844406372255699904495505500547584 v^11+91217511449256560845221750135973024 v^12-27791999665297580235042553472940800 v^13+8030071637168370712694848095539120 v^14-1947560691176265917687626659869040 v^15+460965323002004026832138788620615 v^16-89765865541819990055233701936000 v^17+17643285415973140671072109697640 v^18-2763160926552502089837069238080 v^19+455534465079512491467565470180 v^20-57050487578355838420712476800 v^21+7946803969383446319338841720 v^22-784084325096023501747086240 v^23+92753712928319588326143690 v^24-7006105538605483187080320 v^25+706129598562276033847512 v^26-38721463673293631087424 v^27+3330170134606764248964 v^28-119162458601961956480 v^29+8744204075262278168 v^30-154846484218996336 v^31+9677905263687271 v^32) \[Epsilon])/(28000903586417409771510190167548434822877902012416000000000 (4+N)),c[34,1]->((1+N) (-1+v)^2 v^2 (21088057074257438631972757831680000000-153773596296671130937325515073126400000 v+536773077680038908025547660266045440000 v^2-1196463063484745252805175691626414080000 v^3+1924458507492859622909089008062447616000 v^4-2373817732060115994023312362841917685760 v^5+2357938902433639832912615650859754602496 v^6-1921582779410586030928381930654043652096 v^7+1330324751097877540557567768169045584384 v^8-780610972382951026289722341362481275136 v^9+402542116188954902853000588919498159872 v^10-178778570873038501593264145324116771584 v^11+71604831589707773256921710184458412736 v^12-24836958805273376706773449795088511584 v^13+7949632815492667045747875990406590592 v^14-2197265539966320092362973342698006640 v^15+573571758061828545731211250505410810 v^16-127877535508016830345232039090110065 v^17+27634059654020351869436562095286225 v^18-4998397732864683594490815350830680 v^19+904172740505684441308854705516720 v^20-132645366412258438248099017579580 v^21+20251542083347493047580202274380 v^22-2392728692628556477567654680840 v^23+310162827663486596928475465860 v^24-29048273593330365990597297030 v^25+3209992725007127548593143094 v^26-231403957897428634921189224 v^27+21850853466459945690592896 v^28-1149223497297279509417884 v^29+92802432564434609696108 v^30-3199670326659230788936 v^31+220791730685761400594 v^32-3784060958101722961 v^33+222591821064807233 v^34) \[Epsilon])/(11923584772913287863845367835918339217147778616944230400000000 (4+N)),c[35,1]->((1+N) (-1+v)^2 v^2 (-1+2 v) (738081997599010352119046524108800000000-3948087989333983755832245495005184000000 v+11181804760154123435867860526196326400000 v^2-20602768029590527887732991098315079680000 v^3+28414090471823954477605168177821696000000 v^4-30233704051656437135781090650935261593600 v^5+26551460001978252842045092570083975413760 v^6-19124984024287784090609312368263834058752 v^7+11946825119816119310322915666842523434496 v^8-6296121974822000870439681494194380135168 v^9+2973561686342570449253510702047018278144 v^10-1199601215641867925264816464560666366208 v^11+445196403034757702963396932001959659584 v^12-141437828361823839009878585174081008672 v^13+42350332801545300188827718658127999616 v^14-10787970554313058752682051907105091280 v^15+2656059282933622310509590872097046190 v^16-548280913573901001971007891748744395 v^17+112560733325644855384648828656656235 v^18-18915171740314035570833143517426760 v^19+3272130580328393807234359403046480 v^20-447039467255484292723355177072340 v^21+65675731618574500336621893852420 v^22-7237164783681509514957397438680 v^23+908153413940064657980112040140 v^24-79381775389466847304675996770 v^25+8542387880994840384429928050 v^26-574702116416237738740733688 v^27+53166910191460579648290624 v^28-2607353052422826797602292 v^29+207585651417924383598436 v^30-6662401812285909204632 v^31+456337297163510482486 v^32-7261306162843846763 v^33+427135656637873339 v^34) \[Epsilon])/(1740180955469067067684543405830970951302623023706249625600000000 (4+N)),c[36,1]->((1+N) (-1+v)^2 v^2 (13285475956782186338142837433958400000000-98335771298248826930642032590323712000000 v+348866751704255905218395773546738483200000 v^2-791468672387588347620730625412303421440000 v^3+1297123759357400648311987963707483586560000 v^4-1633069365576430344614439407525791206604800 v^5+1657065701760597529412399785668836041850880 v^6-1382541200187094073210113635662044810838016 v^7+980350121485888934470531818130777048538112 v^8-590970756546021067410473321810285657018880 v^9+313016210144759469834084688750637661484800 v^10-143387595297662911429071593553039600703488 v^11+59165156534269712375600737142054796428416 v^12-21267645052276363459537711322057651325120 v^13+7035603647691049355506623075560867601120 v^14-2026904283015027633175260490342248066336 v^15+548781800548910185195463198261432787852 v^16-128443822579839322092019545255051594450 v^17+28899974009624228028547715532944143475 v^18-5538144022023711827168668258046706690 v^19+1047519200987422581700693205773683705 v^20-164782597254905966386310575690775400 v^21+26430172726715440343339456891213100 v^22-3403836567023990001498146620159560 v^23+465986725164788284243116470079420 v^24-48695273472718810222037060571900 v^25+5716799866585314197779022398170 v^26-476370964752291461025656647164 v^27+48111334171780374640872124398 v^28-3100219046806236435397179720 v^29+269835643101979761140519900 v^30-12729914663284550681461512 v^31+955278017884822069021584 v^32-29614663924145772929730 v^33+1914354570578847588555 v^34-29539802780113977234 v^35+1641100154450776513 v^36) \[Epsilon])/(130466539742464649885322254264192254565229088317868553011200000000 (4+N))};


(* ::Subsubsection:: *)
(*Supersymmetric GFF: eq. (4.16)*)


GFFSus = {dGFF[0,0]->CGFF[1-\[Delta] \[Epsilon],4-\[Epsilon],v],dGFF[1,0]->(1/3 (-1+v)+1/9 (\[Delta]-v \[Delta]) \[Epsilon]) CGFF[1-\[Delta] \[Epsilon],4-\[Epsilon],v],dGFF[2,0]->(1/60 (-1+v) (-4+5 v)-1/900 (26-51 v+25 v^2) \[Delta] \[Epsilon]) CGFF[1-\[Delta] \[Epsilon],4-\[Epsilon],v],dGFF[3,0]->(1/420 (-1+v) (6-11 v+7 v^2)+((303-701 v+594 v^2-196 v^3) \[Delta] \[Epsilon])/44100) CGFF[1-\[Delta] \[Epsilon],4-\[Epsilon],v],dGFF[4,0]->(((-1+v) (-24+56 v-49 v^2+21 v^3))/7560-((15384-42040 v+41895 v^2-20090 v^3+4851 v^4) \[Delta] \[Epsilon])/9525600) CGFF[1-\[Delta] \[Epsilon],4-\[Epsilon],v],dGFF[5,0]->(((-1+v) (20-54 v+61 v^2-34 v^3+11 v^4))/27720+((146060-440322 v+527995 v^2-304935 v^3+86085 v^4-14883 v^5) \[Delta] \[Epsilon])/384199200) CGFF[1-\[Delta] \[Epsilon],4-\[Epsilon],v],dGFF[6,0]->(((-1+v) (-480+1452 v-1880 v^2+1375 v^3-550 v^4+143 v^5))/2882880-((7779920-25658528 v+33968928 v^2-23540895 v^3+8448825 v^4-1059597 v^5+61347 v^6) \[Delta] \[Epsilon])/86572886400) CGFF[1-\[Delta] \[Epsilon],4-\[Epsilon],v],dGFF[7,0]->(((-1+v) (5040-16596 v+24200 v^2-20075 v^3+10725 v^4-3289 v^5+715 v^6))/129729600+1/2337467932800 (49878360-175652244 v+257515538 v^2-198559669 v^3+84301910 v^4-16032016 v^5-2290288 v^6+838409 v^7) \[Delta] \[Epsilon]) CGFF[1-\[Delta] \[Epsilon],4-\[Epsilon],v],dGFF[8,0]->(((-1+v) (-40320+142560 v-225764 v^2+212212 v^3-127127 v^4+53053 v^5-13013 v^6+2431 v^7))/4410806400+1/27021129303168000 (-137485353600+514020049632 v-806956674788 v^2+693875525112 v^3-335009157483 v^4+73643638068 v^5+6193225038 v^6-10367397612 v^7+2086145633 v^8) \[Delta] \[Epsilon]) CGFF[1-\[Delta] \[Epsilon],4-\[Epsilon],v],dGFF[9,0]->(1/83805321600 (-1+v) (181440-679824 v+1159236 v^2-1179724 v^3+806351 v^4-372736 v^5+126854 v^6-25636 v^7+4199 v^8)+1/9754627678443648000 (11878500312000-46594191234672 v+78279935080860 v^2-72475875446000 v^3+39302591487705 v^4-10640705241621 v^5-815531772510 v^6+1596771023250 v^7-634515653655 v^8+103021444643 v^9) \[Delta] \[Epsilon]) CGFF[1-\[Delta] \[Epsilon],4-\[Epsilon],v],dGFF[10,0]->(1/7039647014400 (-1+v) (-3628800+14302080 v-25831728 v^2+28396732 v^3-20932548 v^4+11124477 v^5-4139772 v^6+1184118 v^7-201552 v^8+29393 v^9)+((-239581333958400+982150133057280 v-1736410784750928 v^2+1731776350449860 v^3-1024481381203280 v^4+319504362852675 v^5+2876651919141 v^6-55921011384810 v^7+25897824496830 v^8-6760043981405 v^9+949232503037 v^10) \[Delta] \[Epsilon])/819388724989266432000) CGFF[1-\[Delta] \[Epsilon],4-\[Epsilon],v],dGFF[11,0]->(1/161911881331200 (-1+v) (19958400-82139040 v+156339288 v^2-181857340 v^3+145328750 v^4-82915035 v^5+35766759 v^6-11036910 v^7+2713200 v^8-395675 v^9+52003 v^10)+((30518228156169600-129861009631055520 v+241299084029538744 v^2-254367559250571844 v^3+163478478196680570 v^4-58049634060145805 v^5+1820641522138362 v^6+9568947153219663 v^7-5967725103947970 v^8+1892164225653625 v^9-379003669673706 v^10+47388431994281 v^11) \[Delta] \[Epsilon])/433456635519321942528000) CGFF[1-\[Delta] \[Epsilon],4-\[Epsilon],v],dGFF[12,0]->(1/8095594066560000 (-1+v) (-239500800+1024548480 v-2036523456 v^2+2501431680 v^3-2112071500 v^4+1311554420 v^5-604226733 v^6+218029845 v^7-57025650 v^8+12257850 v^9-1552661 v^10+185725 v^11)+((-1841779873538035200+8112603314579137920 v-15689973931520675904 v^2+17475598296707426304 v^3-11978545842087873620 v^4+4728208270891556880 v^5-412091603199872167 v^6-767737148605885458 v^7+541043771637692895 v^8-213253074144181500 v^9+53714283090567671 v^10-8780664107186946 v^11+994200297329125 v^12) \[Delta] \[Epsilon])/108364158879830485632000000) CGFF[1-\[Delta] \[Epsilon],4-\[Epsilon],v],dGFF[13,0]->(1/218581039797120000 (-1+v) (1556755200-6890512320 v+14255582832 v^2-18282096888 v^3+16335926552 v^4-10697109478 v^5+5387239803 v^6-2064200622 v^7+637163043 v^8-143662002 v^9+27375865 v^10-3045890 v^11+334305 v^12)+((36092810603456006400-163852294084078011840 v+329419729171057687344 v^2-383275173130572657480 v^3+279594700654985555840 v^4-120806877924851268150 v^5+15565270443061095757 v^6+17508001788174223755 v^7-15301340947038060915 v^8+6699501604650870015 v^9-2019575658509410001 v^10+428189086672135425 v^11-59067573242320825 v^12+6125966234154675 v^13) \[Delta] \[Epsilon])/8777496869266269336192000000) CGFF[1-\[Delta] \[Epsilon],4-\[Epsilon],v],dGFF[14,0]->(1/6761440164390912000 (-1+v) (-11623772160+53069780736 v-113639175936 v^2+151900403824 v^3-141636905696 v^4+98390329752 v^5-52125579792 v^6+21936403203 v^7-7145345922 v^8+1919661029 v^9-378195532 v^10+64610013 v^11-6374082 v^12+646323 v^13)+((-3924318741969363978240+18324462932391531492864 v-38060983705083878229120 v^2+46229425034398025689360 v^3-35463248742645096282000 v^4+16591589951689169729312 v^5-2887868077926348076560 v^6-2187023169287858386485 v^7+2184349109178820813515 v^8-1100323750401793518601 v^9+370367890264287610695 v^10-91457756401406206175 v^11+16840036522998950625 v^12-2002902841719040275 v^13+191892112629431085 v^14) \[Delta] \[Epsilon])/3936999929094897339593318400000) CGFF[1-\[Delta] \[Epsilon],4-\[Epsilon],v],dGFF[15,0]->(1/69868215032039424000 (-1+v) (29059430400-136427961600 v+301647173760 v^2-417366297712 v^3+406242437328 v^4-294224082152 v^5+165799121488 v^6-73193271151 v^7+26317397249 v^8-7411495091 v^9+1757184429 v^10-305847997 v^11+47282963 v^12-4169417 v^13+392863 v^14)+((61052547220676985093120-292351184878608924284160 v+626644099336592181132864 v^2-788706098943712835443280 v^3+635337375040610562311264 v^4-318033713342423898597960 v^5+67298686542958219825476 v^6+35531696064694069162923 v^7-43647514320482969203164 v^8+23826713386393831576520 v^9-9012236113935679685060 v^10+2507588496930582987558 v^11-525567075802625181780 v^12+85740949415774075640 v^13-8927837165909165040 v^14+795473860635395079 v^15) \[Delta] \[Epsilon])/252230462124013089556611932160000) CGFF[1-\[Delta] \[Epsilon],4-\[Epsilon],v],dGFF[16,0]->(((-1+v) (-1394852659200+6719024148480 v-15282331395840 v^2+21856796846592 v^3-22018117452240 v^4+16673943606320 v^5-9784573318520 v^6+4607712893784 v^7-1732381438645 v^8+541423586275 v^9-133612944465 v^10+28274058631 v^11-4388089615 v^12+618759225 v^13-49107875 v^14+4321493 v^15))/13833906576343805952000+((-3920079037259158221127680+19220566865997062708416512 v-42337222228812510096060672 v^2+55179692325996150458390272 v^3-46298159632764452509684272 v^4+24652794866600125179555328 v^5-6140428694592262001219288 v^6-2326019059305092028013136 v^7+3398363556026684248487341 v^8-2063424300866688747238680 v^9+841100231235245110017460 v^10-259319248274952271044184 v^11+61877547496727378331734 v^12-11253611856495445468360 v^13+1649905664326671527900 v^14-152163408879622922872 v^15+12678124169188052597 v^16) \[Delta] \[Epsilon])/66588842000739455642945550090240000) CGFF[1-\[Delta] \[Epsilon],4-\[Epsilon],v],dGFF[17,0]->(((-1+v) (11856247603200-58467812014080 v+136559934339840 v^2-200958208290432 v^3+209491927056720 v^4-164130834387520 v^5+100886446180520 v^6-49400427340264 v^7+19874114179205 v^8-6471861338800 v^9+1782417176540 v^10-389711643776 v^11+74304660430 v^12-10363312400 v^13+1341937300 v^14-96437528 v^15+7960645 v^16))/484186730172033208320000+((33416586902298828600852480-167402635629771258958252032 v+378569543113787792898477312 v^2-508327850910652402254655104 v^3+443776682466746583047206704 v^4-249174792570724140053199728 v^5+70288438356129626434810008 v^6+18311525811827328272464272 v^7-34613860581790731539106237 v^8+22553632013222332013201925 v^9-10015842076736410975795020 v^10+3333424347563993914022428 v^11-871674712410809774869038 v^12+182467748617976587101630 v^13-29243024124427513289700 v^14+3894717319771353148524 v^15-321105225387436723629 v^16+25133921335384605205 v^17) \[Delta] \[Epsilon])/2330609470025880947503094253158400000) CGFF[1-\[Delta] \[Epsilon],4-\[Epsilon],v],dGFF[18,0]->(((-1+v) (-426824913715200+2151289826058240 v-5146047411379200 v^2+7783012051524864 v^3-8348705920070208 v^4+6776895854892240 v^5-4307056072391072 v^6+2213367226926856 v^7-924270188463908 v^8+323129248334893 v^9-92369331190136 v^10+22671460163716 v^11-4432162920640 v^12+767543101094 v^13-96850571752 v^14+11584330604 v^15-757853404 v^16+58908773 v^17))/71659636065460914831360000+((-14875010901907086774881157120+76044494815275078854293561344 v-176023050203632781287295400960 v^2+243349424809147127457087549696 v^3-219778667750351029654862966592 v^4+129670060262131721475986595984 v^5-40702964778130385175460364272 v^6-7065103415026744047944751768 v^7+17702150264251726716717264276 v^8-12620097261986015628471718359 v^9+5942869579520732456980152771 v^10-2133853884631815143291240292 v^11+604725306549684660144641564 v^12-137356557152101767626581386 v^13+25624588521920997284726754 v^14-3660865839649168280666316 v^15+446721728155460285606232 v^16-33177787654471554686823 v^17+2449319115040889435267 v^18) \[Delta] \[Epsilon])/4254139152620574689508981376765132800000) CGFF[1-\[Delta] \[Epsilon],4-\[Epsilon],v],dGFF[19,0]->(((-1+v) (4054836680294400-20853407638425600 v+51019175595041280 v^2-79049187082939392 v^3+87225214149535968 v^4-72847581760028592 v^5+48029859164295008 v^6-25500010189083144 v^7+11198519197219926 v^8-4055520629379219 v^9+1248992865042351 v^10-316869617302836 v^11+69965552114744 v^12-12325225104786 v^13+1952037038754 v^14-224154477228 v^15+24893164362 v^16-1489550403 v^17+109402007 v^18))/2794725806552975678423040000+((141637460584947413841939824640-737717788317261199133352038400 v+1746468937607965721392381309440 v^2-2476749334333146211548218414592 v^3+2312092763762693149858259201760 v^4-1424231801910624318035031202320 v^5+488416156631142852029863101200 v^6+47951509893658610444672206168 v^7-191478856943700669874361966850 v^8+145980964765860048985936567935 v^9-73587596214680930509191597390 v^10+27968676909487494544161045573 v^11-8493778118448401689316266900 v^12+2101303814976757263577705990 v^13-421353434388064088430526380 v^14+70883763241565017910540418 v^15-9109894679710894449489450 v^16+1025673012089499921559995 v^17-69065510332483643862070 v^18+4825454135377372301233 v^19) \[Delta] \[Epsilon])/165911426952202412890850273693840179200000) CGFF[1-\[Delta] \[Epsilon],4-\[Epsilon],v],dGFF[20,0]->(((-1+v) (-81096733605888000+425022617069568000 v-1061438213379225600 v^2+1683229979506775040 v^3-1903024893196236672 v^4+1636406489332487808 v^5-1109759476612535632 v^6+612072105618763088 v^7-277420331566928784 v^8+105891954667526976 v^9-33705321058668129 v^10+9246804671431821 v^11-2101100519745916 v^12+420693787354124 v^13-67227675931446 v^14+9795967403934 v^15-1028969483628 v^16+106577446092 v^17-5857980193 v^18+407771117 v^19))/229167516137344005630689280000+((-4655337469165119026219686428672+24680289102090779391800188944384 v-59623133553189618508712764643328 v^2+86684758348269534640764527139840 v^3-83291191566899005514311356998016 v^4+53443112501310968165378859850752 v^5-19800629101970444328568586217872 v^6-759390247247671982603169940704 v^7+6943216907262266275672716666848 v^8-5748879626806808329711276450320 v^9+3045409642014714035852536829811 v^10-1228784377737998014516823108778 v^11+395444610670891347294248690443 v^12-104239812850959937377529397976 v^13+22894015829054730051940774502 v^14-4101420139041261849982715196 v^15+627987891695612051736097854 v^16-73144380947615456650395336 v^17+7643150032124647112670871 v^18-469223123596444543376778 v^19+31120801792258502007671 v^20) \[Delta] \[Epsilon])/22311768696532180485561544806347627298816000) CGFF[1-\[Delta] \[Epsilon],4-\[Epsilon],v],dGFF[21,0]->(((-1+v) (851515702861824000-4541991105254400000 v+11566232860058956800 v^2-18728205578891781120 v^3+21686602735105993152 v^4-19107590959342473120 v^5+13354909188833144400 v^6-7572973596121441040 v^7+3570986383389129172 v^8-1405082476097800890 v^9+472501974225645975 v^10-133638731545475910 v^11+32964859384607397 v^12-6760823932353860 v^13+1235987653342150 v^14-180212769035580 v^15+24286890105582 v^16-2344260152130 v^17+227376720675 v^18-11523966350 v^19+762354697 v^20))/9854203193905792242119639040000+((3509721099565628699569755160903680-18915091734665460733555649700372480 v+46598326233692653093372095069066240 v^2-69263982731442933349474796250900480 v^3+68453202493986375764434171589866944 v^4-45531153731022525764817193428837984 v^5+18040975326716091674061030761627760 v^6-282035765367516693487247184892000 v^7-5719325995599278619933244119126876 v^8+5067073008832909317116298218722786 v^9-2842376503758944875608488088741255 v^10+1200658659794646123816428020361115 v^11-408184833765542576329999294143261 v^12+114286303666041147867135495287471 v^13-26602621672945963151609079961830 v^14+5251532036988766505680466502190 v^15-848381487929334800395577317926 v^16+119125328381499222184223757936 v^17-12653150327571798507683535315 v^18+1233299362566768592275355175 v^19-69364657767641152528492881 v^20+4378984597864911654870991 v^21) \[Delta] \[Epsilon])/68757433866480002863005493911561271459184640000) CGFF[1-\[Delta] \[Epsilon],4-\[Epsilon],v],dGFF[22,0]->(((-1+v) (-74933381851840512000+406385697784872960000 v-1053638954901111398400 v^2+1740664894996079170560 v^3-2058507462126188376576 v^4+1859009712647344770240 v^5-1331193908855709225600 v^6+778779862953727827920 v^7-377338136461691868736 v^8+154709357324351945700 v^9-53554849471887090600 v^10+16042946542061967255 v^11-4068723413911114686 v^12+909572391119800835 v^13-169497405386289400 v^14+28461983422446990 v^15-3805718219692116 v^16+476571500902770 v^17-42443654526000 v^18+3868950087275 v^19-181440417886 v^20+11435320455 v^21))/3547513149806085207163070054400000+((-13922261264596072046306291774639308800+76215659867809293230744916176260300800 v-191141166295802758177291878933816729600 v^2+290317966214073875989141402387764679680 v^3-294173366809706001296106241412227419648 v^4+202503272365535763767703985346709037248 v^5-85156281609984402699834675203046646080 v^6+5174775390502118273531908455572526160 v^7+24206934969763071657306150499573441392 v^8-23258217910134894110143309581503832892 v^9+13635135841412495727836795685919678740 v^10-6050436005783066869398481415870894385 v^11+2152616876950456496093706136972541787 v^12-634293072765148073122131016261263887 v^13+157292211712833278496961620259424085 v^14-32736248658800646006949810046947930 v^15+5864662720255769394833983850649342 v^16-860811675746951706227717130906042 v^17+111547460155850004011834580902430 v^18-10862502382647866942746963733525 v^19+991906651904867522671537817127 v^20-51329518092955998130321656427 v^21+3091819665616932942828340425 v^22) \[Delta] \[Epsilon])/1113870428636976046380689001367292597638791168000000) CGFF[1-\[Delta] \[Epsilon],4-\[Epsilon],v],dGFF[23,0]->(((-1+v) (1436223152160276480000-7911346323759943680000 v+20865915654986368512000 v^2-35107314594395867366400 v^3+42385023137266931886336 v^4-39095547082313626352448 v^5+28716861021354071133568 v^6-17208322960565504784016 v^7+8611575341987808430240 v^8-3625262384363935810924 v^9+1309863109327896749912 v^10-403278382173485745927 v^11+108614293335550800889 v^12-24891629370395837665 v^13+5077476801750083731 v^14-864682404678518998 v^15+134067532168513658 v^16-16514019546630606 v^17+1929512114560030 v^18-159139255934659 v^19+13677405618877 v^20-595399018357 v^21+35830670759 v^22))/277888530068143341227773820928000000+((62806218667672393558779425551963422720000-348897397630459516120190893794816061440000 v+890230920481874651006483991995754134016000 v^2-1378743315871289215359142524823852081536000 v^3+1431528215773408932349212680691133058145024 v^4-1016101688502339770605093144729346849539776 v^5+450671451155313416168191150451768437845824 v^6-46112878405645250845168131010696537619376 v^7-115442029603030829613093527567619594290096 v^8+119184099409427774395742125446870296276604 v^9-73471270534767000084014916705876534497796 v^10+33892978579015937826698426773340186396379 v^11-12615479148784431576461110649613976743856 v^12+3893855555603788162949210147176066548594 v^13-1012781183558220898306213921145588575556 v^14+225326835891351194844612968977778011869 v^15-42333858626143630205581443836368722096 v^16+6936425577561180001141841724122932104 v^17-930850721907448225861672214843118796 v^18+111920594563061167353754195076794629 v^19-10038386664595643094169805989588976 v^20+862057947314530621775043045882474 v^21-41202532578547728056340453509676 v^22+2373167135491987147219253612499 v^23) \[Delta] \[Epsilon])/20504498140492334053791183366836244568200747417600000000) CGFF[1-\[Delta] \[Epsilon],4-\[Epsilon],v],dGFF[24,0]->(((-1+v) (-34469355651846635520000+192696723855423406080000 v-516391776290699108352000 v^2+884288211845953412505600 v^3-1087528323488802106272768 v^4+1024701606869306633068032 v^5-768765955052623014408768 v^6+472932229507009649332032 v^7-242338441118574750277328 v^8+105491897655938830299472 v^9-39101165469997438624828 v^10+12587836253382608420972 v^11-3478289519270853080283 v^12+848888431682587432017 v^13-176963157192998940533 v^14+33133329688177463767 v^15-5182687477826978878 v^16+745425352364152922 v^17-84925472427211878 v^18+9292842092840922 v^19-712141735740743 v^20+57877558097557 v^21-2345530831993 v^22+135054066707 v^23))/27233075946678047440321834450944000000+((-3522194639342684840558712819548266168320000+19842148464184777979709062056036941004800000 v-51439659074932339039606970668297303007232000 v^2+81196761639262705377060530448732395676672000 v^3-86172199126657299886674326511607816676133888 v^4+62992177220541714555615322798024101568166400 v^5-29304603643907006269989268738111669300955200 v^6+4055139077472059490376130219274865155798400 v^7+6701553256693126197263563413589694541913840 v^8-7531411427099502823198173955174220684325600 v^9+4835171716655261841678275750790229151389300 v^10-2326145220147926752490401901550229132968600 v^11+898956276070637823605493287039271132251145 v^12-289471759700582932543741631761071242134100 v^13+78994946707653348353507203760740922657050 v^14-18373620510649958207913185831593017242100 v^15+3704045874984695101936902474006291416155 v^16-633058223440623508219194220573756170600 v^17+95486067277468579197099724316339548800 v^18-11778125088142805319183164183203913600 v^19+1320114948873230695208528434107128335 v^20-109500689447228186130887848979336100 v^21+8873440894716184638306987621092050 v^22-393069316254923766312147037346100 v^23+21691487776258660184938693244413 v^24) \[Delta] \[Epsilon])/4688695241459247053633583929883221257928570909491200000000) CGFF[1-\[Delta] \[Epsilon],4-\[Epsilon],v],dGFF[25,0]->(((-1+v) (3877802510832746496000000-21982639784585087139840000 v+59812921173125625845760000 v^2-104100458856663438411264000 v^3+130368989727542686108262400 v^4-125148107561528105537446656 v^5+95970264453772537822830144 v^6-60295938107654075775512256 v^7+31745956336604452769062544 v^8-14143747656584167480399376 v^9+5427753507965463949890924 v^10-1790678014771874992547476 v^11+518368472589226631308699 v^12-129546093153095296305936 v^13+28843144197602132456114 v^14-5500936470727945118036 v^15+950313567903272269389 v^16-137146204226066103376 v^17+18374479792331394424 v^18-1943224072674052476 v^19+199803790352422949 v^20-14269956010944656 v^21+1099610211128394 v^22-41596652545756 v^23+2295919134019 v^24))/12499981859525223775107722012983296000000+((3570934810593192930531339303888024256512000000-20383637743947734748371641398963201213972480000 v+53663353487642823832350020558622215466547200000 v^2-86189048270943811384803694114198017853767168000 v^3+93448644706232539299177244488798395050495180800 v^4-70148671889983200603297455385378554520386648832 v^5+34089897271800820744780109627358476143712289600 v^6-5861971041223898109778687901995429279775212800 v^7-6963084637787198174441046192881212012272324400 v^8+8480083645030489660849298160752613212182705760 v^9-5698389214137288463832339599384673864347540900 v^10+2836324383872358776927425365910330645189635200 v^11-1138864135828780308286380318683392157451396025 v^12+380814880885568716661660658625070792907821405 v^13-108162738446610405560427888495540678618871150 v^14+26449550715673258497300625762979533994477450 v^15-5556074665790918068471848496177736730054775 v^16+1023029115135674468722105811787067492400795 v^17-160069919185961481936995762448318269793400 v^18+22348509019598235126475733391127978030700 v^19-2545521706457378880917655156997593558775 v^20+267052214674553556579533970331597205315 v^21-20560071402559162597787505866346784150 v^22+1576944153451534246604907712863737450 v^23-64944401422027220601971813508346825 v^24+3440018798814182881120971567495557 v^25) \[Delta] \[Epsilon])/19369000042468149578560335214347587016502926427108147200000000) CGFF[1-\[Delta] \[Epsilon],4-\[Epsilon],v],dGFF[26,0]->(((-1+v) (-201645730563302817792000000+1158364731255360316047360000 v-3197096080981568098099200000 v^2+5652188843107280540737536000 v^3-7195800536815788234600652800 v^4+7037647452737529434389453824 v^5-5498706826990072183969324800 v^6+3533567545806049540784952000 v^7-1899672050892177604979780800 v^8+870418536231757796893932080 v^9-341674879982457144716150800 v^10+116862365625085932736626500 v^11-34627775711593550975911300 v^12+9084192178661832619375565 v^13-2066839068772239886861300 v^14+422288098452860987602250 v^15-74054959975033615190800 v^16+11858669073434287626335 v^17-1585312300835425775800 v^18+198584177712511778000 v^19-19558918841095747300 v^20+1895458648296023195 v^21-126512861659687300 v^22+9265673648005250 v^23-327988447717000 v^24+17383387729001 v^25))/2649996154219347440322837066752458752000000+((-9853513820554587266681759685458676991721472000000+56961254914573370969574560197113842381703413760000 v-152120265681389692007838553797405734110656552960000 v^2+248494431273315359225347746610901829679842533376000 v^3-274712583560866647038756474582803251465818945740800 v^4+211565528864812025257552724970453464661046466755584 v^5-106953551552998218269075191863470734970061621667584 v^6+21593649893270789334245101354836118662537404548800 v^7+19288220143508966200000447506216261056294346755200 v^8-25817166766357722340753389250819164716358360691920 v^9+18028035995563644713640934896005823677982463321920 v^10-9309304625645965115275096107033864344372750480700 v^11+3859983140364372357675915467855977690895022550200 v^12-1337955957329087172394961511853110781673000836035 v^13+394952861749825489907275330613956580635825786035 v^14-100300100822890451239670151592079831749050519450 v^15+22203207746448816643140094121104359416632759950 v^16-4245586283178355292328293148352083393590899965 v^17+718712344288228047606106453017112979238514965 v^18-103506858264656529502027479819096858102994200 v^19+13440663118244827068894999349175346023912700 v^20-1419366574243489813805237590693639867052205 v^21+139885713547681069661024337890951346212205 v^22-10028496574591622749187255211012380430450 v^23+730004615108738918444374309087988262750 v^24-28031002640633581078104628834442535459 v^25+1427494306667397528281687431432292459 v^26) \[Delta] \[Epsilon])/217630084477172128664703926468409487717426881334987141939200000000) CGFF[1-\[Delta] \[Epsilon],4-\[Epsilon],v],dGFF[27,0]->(((-1+v) (388888194657798291456000000-2262281255127637892628480000 v+6329873081427230699827200000 v^2-11354571985066574725813248000 v^3+14690214107833853463269990400 v^4-14607891473902779389059487232 v^5+11634511750103274309979827840 v^6-7617557103984291049751880000 v^7+4191627151708641590186498400 v^8-1960535532354997646693799440 v^9+792234600725055472727228200 v^10-276978550286223426740313500 v^11+85206795189620930921303650 v^12-22850772461200284765560045 v^13+5469043794120233206739425 v^14-1139339983749199300610750 v^15+214724247223173329613400 v^16-34778835507020548527155 v^17+5183666230182721727875 v^18-644222138650539878000 v^19+75704883555639416650 v^20-6964745006523081635 v^21+637916567015923975 v^22-39892200843569750 v^23+2783054685677500 v^24-92397415564493 v^25+4709784852685 v^26))/20821398354580587031108005524483604480000000+((19024711837001161318326928018207763795705856000000-111301501461715242671152079224293164093595156480000 v+301391776599299264167392627810292995765854023680000 v^2-500071730939421106579857203079533397252764341248000 v^3+563436357176706810970379197315894728661711479398400 v^4-444151853139295964110987858698165242950367818194432 v^5+232915134018673116831897804270507989210395401209472 v^6-53566542867922530985472220553016968869358191925440 v^7-36928645639999610753360067286897617646221303141600 v^8+54354867761920317404000106629377309613823458766160 v^9-39610278713805513484747531000405513527556567344360 v^10+21088846799033008508655590615396942015787620436300 v^11-9038950360488121049458390329736813058559558227850 v^12+3234280415095413741346260422516350655211945635805 v^13-987928058451577707093992046766316313124473631530 v^14+261073022762530001196089258312863205084985251325 v^15-59888339553275973433874293099090476831739220850 v^16+12099068113315875173995134748177979305578144945 v^17-2119613408625699310229206401301154777017163970 v^18+331737068557226616102713208939044206058897625 v^19-44178876417357293064968647347669936847000350 v^20+5357880834303528713144161771159492449760215 v^21-526461772441265799725753674021233586347390 v^22+48900467655071269812005505702575206670775 v^23-3274046270581329397226654303146209807750 v^24+226747115435248101555815203290919367307 v^25-8139144150666250699256419758882402222 v^26+399109144372814455205744786708917415 v^27) \[Delta] \[Epsilon])/1709950663749209582365530850823217403494068353346327543808000000000) CGFF[1-\[Delta] \[Epsilon],4-\[Epsilon],v],dGFF[28,0]->(((-1+v) (-10888869450418352160768000000+64110128919714411701207040000 v-181707534311198130032394240000 v^2+330565805802722030977142784000 v^3-434037247799946527915570995200 v^4+438807281392142994567368411136 v^5-355376201675283470219542557696 v^6+237312558088518889497905759232 v^7-133034213365101905632426347840 v^8+63734373335131033133542166080 v^9-26280476754492470645953406160 v^10+9468169359598102932383576400 v^11-2974945399705458449827762140 v^12+829531134042641525622518820 v^13-202670134748467985545636275 v^14+44512261706470093837673955 v^15-8533451450865016432618290 v^16+1490270449044315519459450 v^17-223828265083064131066005 v^18+31166244107536180236165 v^19-3612514993090802009640 v^20+399467603097198704640 v^21-34420776978814596045 v^22+2987214011309430045 v^23-175432635166366890 v^24+11682150348599874 v^25-364537347597819 v^26+17897182440203 v^27))/2373639412422186921546312629791130910720000000+((-76178890752250611501451585848354462868045824000000+450828535633031612749286462746110647510254878720000 v-1236730756067759097201501663659277050514820055040000 v^2+2083478723647666107958730754367839845382178271232000 v^3-2388720825950925905245179683600283152086494934425600 v^4+1925960642414673439484648477729406578978807723317248 v^5-1044304324903378570578713907112583951985206686872576 v^6+266862021542793517946573625339602497112322440085504 v^7+143274384315826477240135918004592977164665911863104 v^8-236017678968331342212379977809444354370747916845440 v^9+178514528979905639413071313188751488870505919457680 v^10-98221405997884954593123101990076495534794622517920 v^11+43302521685130131344820006769236116712792683256780 v^12-15984185010661268465665287827896049517901518690720 v^13+5041947337336052079244539501654431679689471240415 v^14-1376553007611922332156234352120289719286165539110 v^15+329090177254929558600383965225828838290022317965 v^16-68741306057156453809530648297299607788512875180 v^17+12759109812805496099053998925292500391469670935 v^18-2059095221055401023477624137272648458413087690 v^19+299380095196012935684554197984660011498270885 v^20-37017798457893832631762339428395630054981960 v^21+4208453050341906702167980954569957260619045 v^22-385999351670412893807980437162957647495130 v^23+33889669518500614458285539962684555325295 v^24-2124754470675521138480877386786855643948 v^25+140315401324097110582642114939572924501 v^26-4719684319218740219650794932309677654 v^27+223158367082019097946536359839391571 v^28) \[Delta] \[Epsilon])/27847767952487127484238645284835254856903398897354477142016000000000) CGFF[1-\[Delta] \[Epsilon],4-\[Epsilon],v],dGFF[29,0]->(((-1+v) (157888607031066106331136000000-940304257628770349292257280000 v+2698328538212713820929105920000 v^2-4973831484915967590250027008000 v^3+6625796421657174124677243494400 v^4-6799405041981896287935977137152 v^5+5601039385750883176156139973888 v^6-3803387519949056920943386676352 v^7+2175832397598539191215567671808 v^8-1061792825866568688861440311840 v^9+448799324433144083360475044960 v^10-164916540942638077822556166840 v^11+53455244619713721489146529360 v^12-15210282018030568823044970370 v^13+3869947809820827372113496405 v^14-866305234099709407700528370 v^15+175494770127309846264684105 v^16-31098720807610330641096330 v^17+5053240428206633069552145 v^18-706294686647993393280330 v^19+92184036977866726337445 v^20-9995047671368112463110 v^21+1042915004291745007215 v^22-84377144291721937110 v^23+6954487912256799915 v^24-384387541080741198 v^25+24478149622005387 v^26-719351268402998 v^27+34062379482967 v^28))/140044725332909028371232445157676723732480000000+((65234915675138679189550642966134922316420677632000000-390304871475257013594563981587951931695626248847360000 v+1084267996901055235845343474653092856502215862886400000 v^2-1852617833277113723322794480119984980074284208756736000 v^3+2160525833382404116982842049494052623806259770702028800 v^4-1778392414470450394212278887614338160016853915699917824 v^5+995015201074077458419699461953289405089062345656526080 v^6-278245442959991554072683858577495132257682169884433280 v^7-116813594878744159208565736659429557716357766699114880 v^8+217032247557244652064749972991666608743354049119741024 v^9-171010278152491328189299928925499398942336234100646400 v^10+96763822259912260810647598330871252803648125203155400 v^11-43926679847205377867460617024720880982129955842836600 v^12+16666801850597828068725902957317652355724161392655990 v^13-5415703326191075414394373884086206692028132806938325 v^14+1528047274529449706281966649857758617259529887884325 v^15-376834588316271521588249851088262878152174209211425 v^16+82176642431007750441075043435392615778004783212905 v^17-15733817509959675304399476911328511364791307467425 v^18+2698199803242356769572900936276265735112781587425 v^19-403009601706815740046507346498912128895082979325 v^20+54663625320450254197404587762673112167906132465 v^21-6298096293532071588766485634049785755915744975 v^22+673426839060870881857085164145522435434182975 v^23-57822686707852652057411583456160022345109075 v^24+4811285990996569059065003433851218913244219 v^25-283161194273269156426042861031529687128955 v^26+17867288400628108068682637030277109359155 v^27-564423346711283542058009657517279777495 v^28+25766644787123256295050605579057291221 v^29) \[Delta] \[Epsilon])/96938080242607690772634724236511522156880731561690934931357696000000000) CGFF[1-\[Delta] \[Epsilon],4-\[Epsilon],v],dGFF[30,0]->(((-1+v) (-75786531374911731038945280000000+456327701435376163773834854400000 v-1324952101655038392022806036480000 v^2+2473602044338201302083011829760000 v^3-3339507915896424968632099553280000 v^4+3478256811851906622101224214568960 v^5-2908687631321547214707813972959232 v^6+2009941173855657025374747496428288 v^7-1169220662386685060985548225782272 v^8+582615996255333991659157562201088 v^9-250781099420164028077132833187840 v^10+94539553636900129228583493798560 v^11-31237733184107834739501536120640 v^12+9179927251195476607036767722160 v^13-2381026990290112255071079804320 v^14+555980108490694038521786401755 v^15-114606106717803994877664698970 v^16+21511742253969640707822868905 v^17-3537593348109406496861130180 v^18+536806033535150341950982995 v^19-70048553760502888509969030 v^20+8595850807976518619077545 v^21-874152907130531907779160 v^22+86287958018558977603065 v^23-6569863208592444871110 v^24+515370345595450700355 v^25-26863114298103659268 v^26+1638775139305025337 v^27-45439214230277978 v^28+2077805148460987 v^29))/273367303849838423380645732947784964725800960000000+((-955913481509650654348226421727228057419867441070080000000+5779854449495233537805753866624545908209014951405158400000 v-16247797464356581286363413332602323549887692525314375680000 v^2+28147384788330832645419897996983666369079286297313648640000 v^3-33346169916604150266299217324691279723422399846871818240000 v^4+28004927801425949510421699310408756388135027578842742210560 v^5-16126819552787745734010766329203580474669235784621292736512 v^6+4868839766274742937199869469640382057860568883568106238720 v^7+1580208132175621572699007516634955768706276149100513539840 v^8-3398511007126480869666018015340333494437875120160468855040 v^9+2778160662134039817367021265213012639428058067946668488192 v^10-1619829308933792005687571492977031698526480877176825229600 v^11+754106291543595276316252140905629234287794926826368208800 v^12-294068772876530572503443419501026498357481871948932699200 v^13+98224281795735444654026819462834175924889039612471122720 v^14-28514959714746269009723028083256649720371310583983954425 v^15+7274654981750660480557621768890643250180964875584520775 v^16-1633900720507116431076314238519717860942374745398874625 v^17+327216361127596421360081876160232973499315771731686815 v^18-57743588975782032240314508367920199083188197853621325 v^19+9193543663061618533184013186517300590397486647911475 v^20-1276092571249479609631289839391116403344882149413925 v^21+162075872887690309596727796927946090747144706543995 v^22-17455863444446452525999943602197610385001319459275 v^23+1760695331536988896747374596854083738604703870325 v^24-141897057413651851483620171296924996579288989635 v^25+11216651892046137098468048407720477825885648797 v^26-621073319843089691381056201635527590037614095 v^27+37515578910112212458544335595160240695188785 v^28-1115309261165300169557694057119992676778135 v^29+49218280240319783510309385018170869925993 v^30) \[Delta] \[Epsilon])/5771305545323891477839580942144949983132051234256831502073311789056000000000) CGFF[1-\[Delta] \[Epsilon],4-\[Epsilon],v],dGFF[31,0]->(((-1+v) (1174691236311131831103651840000000-7147681739070509273735902003200000 v+20989349372175091765432400609280000 v^2-39658162014491755803580106219520000 v^3+54246154814672861303683143081984000 v^4-57270263346454985772642907551866880 v^5+48627393748053831433803727903076352 v^6-34114126737982961743581951324161280 v^7+20204121103555556075919898489056000 v^8-10236373268564988965112621892454400 v^9+4501972451236153487690735468830208 v^10-1727769522729875662066117714693600 v^11+586182123637756748502145738356000 v^12-175491245468937072183498719074800 v^13+47067410543719790463023509411680 v^14-11191634608521028476423660185925 v^15+2410591313246534312153915422875 v^16-459598013475442393263916667325 v^17+80256630827802348082000936035 v^18-12291685023204204688988742825 v^19+1747611584661111603969000375 v^20-213531998793936955916627025 v^21+24704548430128295785849455 v^22-2362178937988177316705775 v^23+221101370068778628872625 v^24-15876170261489337021495 v^25+1187651836601447827113 v^26-58488620190500990595 v^27+3423656210532308125 v^28-89723404138088075 v^29+3966718919789157 v^30))/17222140142539820672980681175710452777725460480000000+((14829357362819309869017867996506268336949752944394240000000-90570248612050030642110628133809477793463636175631155200000 v+257551228226156557048043227967156552983256731278908129280000 v^2-451965164532682325389993162456265363561255395386462412800000 v^3+543751444633426226038388708405006947211590747144613535744000 v^4-465205190519019926236707216794234577588642652566400943431680 v^5+275296674772988309854804511488698538189366712254358484068352 v^6-88919198512969012262388467803022625116130515380955356522752 v^7-21957945834063347412696462754609278337782292228337499217920 v^8+55867690759644835589095464776225883953056676917230321465600 v^9-47539976268497695702487763717067973207317733023285300986112 v^10+28449921587349795819809992847126893118218206183736702410912 v^11-13596753601887506395675916913215890082506468821035311414400 v^12+5432469012592975885688013646450534737735641772418567441200 v^13-1862627258890887558994850689873710892213040017033161381720 v^14+556077795110653559835893060723375423686137928266274213095 v^15-145799867596291973064697258252618168728868042381841758200 v^16+33916927342383169348747610161985307212116230786783802800 v^17-6984561277930590491468727997409422086771447735999494040 v^18+1291891420696413702676127450944714001039862438661458540 v^19-211121459678748138514014578690938660163382554391619800 v^20+31338991421707227761523061846769034036253439875413600 v^21-4057008618665707204860844887087886282905000844191720 v^22+484104148398285024337774568159604206457856655297970 v^23-48879128823116176697743323811621832656019407002600 v^24+4663362340221417561414469333286972570457449461680 v^25-353596579445957625782801732040018934596042047112 v^26+26612188896928720363302291271866742955850858012 v^27-1389211623277482222350513848724790511204731080 v^28+80469685257717005913600387198067428231046800 v^29-2255745902367340889469239024124057945247648 v^30+96336174511733843594765377272709055084223 v^31) \[Delta] \[Epsilon])/363592249355405163103893599355131848937319227758180384630618642710528000000000) CGFF[1-\[Delta] \[Epsilon],4-\[Epsilon],v],dGFF[32,0]->(((-1+v) (-12530039853985406198438952960000000+77014663968025708726521220300800000 v-228601268083782192269401136824320000 v^2+436979523196243331557855053742080000 v^3-605051474997675034164661840797696000 v^4+647419000055392818481261597599006720 v^5-557281799098927721735548271355813888 v^6+397116503708048501608757519297740800 v^7-238779807454828444474884886653945600 v^8+123229103762580506255240135651027200 v^9-55096715712593344943798183672420352 v^10+21619238499982299738843340480977920 v^11-7464218937824020680853497235556000 v^12+2296588148476601636485208756303200 v^13-627044004945503514922567590691920 v^14+154370908235296849814749660448400 v^15-33818423107661679720115270794375 v^16+6749559626256095638555921276425 v^17-1194952498671227636354089070415 v^18+194836712557962227689966581825 v^19-27880047792306053511429409875 v^20+3725301335269116324623353725 v^21-427340881956691935802900395 v^22+46732211645393767049117925 v^23-4210872084527911733419125 v^24+374545535202273167524155 v^25-25413129703517401945197 v^26+1816253647518225380675 v^27-84656948509374179025 v^28+4762007173805708575 v^29-118146000767837833 v^30+5055622152672455 v^31))/746292739510058895829162850947452953701436620800000000+((-633227964897043834228650779581415303850929977074647040000000+3905155116035562638247332872547267820824265626966242099200000 v-11226484470945718922641864120220887809422423397767648378880000 v^2+19950647453671086713673526632939513203078741479042587033600000 v^3-24348494734501246640781668918280803463679109598332316033024000 v^4+21210458964514747609122066306728388425715430882342788594401280 v^5-12872197772964234755978833461521970994021054346524845071572992 v^6+4411456175647798262893056705849327207943785347189640720064512 v^7+796522331370829263847663915189830648266324240255687674540800 v^8-2516884224255413311522382711008114187441148402363988406988800 v^9+2222514527200319045772362015175161317093797402146096419665152 v^10-1367473283596574998117639108519094395138565010246592151913472 v^11+668669773046321004203761622332881881207141075053544666143520 v^12-273765258600922717228928529201578860436553963010669161139200 v^13+96156732608011996519354226365042988309920048055141769611120 v^14-29439358014391389338315946115139630367828991910028504052320 v^15+7943257539143316717765186252865553144989676578880916766275 v^16-1896926020999280381960041292228926819789543712876185870800 v^17+405140451137494775829146428268422823819198196806181078840 v^18-76925331851472500401326038851738975135813390802224236240 v^19+13205261918775230281890230321950799296894550914827713700 v^20-2006676297341678054925349399314455497207359724582083600 v^21+278755573128777103000288009962340469648936781957090120 v^22-33764415719173960100964379523344723124169623839930320 v^23+3796539306077759377167292819701202931525736150118050 v^24-360301633813955606063998060753392206699659220327280 v^25+32594301259722002851856277925961718484419450410952 v^26-2330359665368729193184661744512865091253983241072 v^27+167323191878380035440152788420006045308591563300 v^28-8250635073446654165235530160640172892417191600 v^29+459029685711457052980091668746756434002596808 v^30-12154988951320381244518418562771499130291088 v^31+502897709487071738444008728472055276178355 v^32) \[Delta] \[Epsilon])/63022656554936894938008223888222853815801999478084600002640564736491520000000000) CGFF[1-\[Delta] \[Epsilon],4-\[Epsilon],v],dGFF[33,0]->(((-1+v) (206745657590759202274242723840000000-1283087730034439226565473809203200000 v+3848324327959480232389221246566400000 v^2-7437490578245489551227722813276160000 v^3+10421775550395752897070061236412416000 v^4-11290275320272156514692986416452730880 v^5+9853182603202640342719011341753180160 v^6-7118606202203592226023733190219821056 v^7+4349535332857325884514399408224835328 v^8-2278858138254328455296194445090254848 v^9+1038403846423454480178146456668061952 v^10-414138836782741845493026701576448512 v^11+146293377844977250925480220751970464 v^12-45784968228113209768059991746338560 v^13+12859683608725458001531552687889840 v^14-3220321236552290820855468495135600 v^15+731413876658173889874874484220135 v^16-148280007452668218626230973491680 v^17+27532401713349011490088550470920 v^18-4542329545161495554573358963360 v^19+693820179922385954929986976260 v^20-93030864536676179421562381920 v^21+11714552555683416672136976280 v^22-1264722158903889675537375360 v^23+131032856636142728999399850 v^24-11149694058484761390867360 v^25+944316046031043275964600 v^26-60654291258522349847904 v^27+4148520114634946494692 v^28-183312992538300734752 v^29+9922886268571056248 v^30-233425297106248208 v^31+9677905263687271 v^32))/50001613547173946020553911013479347897996253593600000000+((63687507391555033613607641063056520067326051075248619520000000-396430912339968799279406915449477491966399323301640509849600000 v+1151788552300613777655516849694757705185626262964568627609600000 v^2-2071211272942647386161271306073092575259689539487225894010880000 v^3+2563474405520640104342033056324837786873893460357846452215808000 v^4-2270845945613476672037430425163696704580688648803275389640048640 v^5+1411619211280740642513572568574726780097328175663742290334883840 v^6-510219936692037484199560808815484572514825836128919850938134528 v^7-63426808152102007659756814701271131693209607200635786473769728 v^8+265085367598066856427306433365573067695006636390033760617499392 v^9-243682982456988857630316708494010176296166277465474613340785920 v^10+153659873789057564440339178633862343957388786941035751881989888 v^11-76947754111034518712406155150085440094835216216019798645877792 v^12+32197001857694916776629165575210218451351394446437527776005408 v^13-11575567182238086084459322033847500903896889827853523648214000 v^14+3631262928009312086684312869263133127984686811554793311160480 v^15-1003899984905872459730688414788698613957039300382881518195995 v^16+246921176737431800479490559909151570321619325114055264913355 v^17-54075459693971643570053235865675805865261039725188382166600 v^18+10664474569731441033376989499763605951939024764039982154760 v^19-1875942452930255116080122274047709004058917555828483803540 v^20+300142675232980681030919217153626068519754623601236287060 v^21-42565200162648248125000918655661967455952583087526264600 v^22+5551873944304088119645350164711054375054656969903901880 v^23-631017566522529662630384715962247260308704883390677570 v^24+67041359708926055811706924289644937759951245106515170 v^25-5994409452812337637541027515302809834326169494888440 v^26+515345293020031006983553240847502791886327755907768 v^27-34812077106678377501080663832593539945548887498932 v^28+2389094336450804519020630540189973668941399372148 v^29-111476891832859968989656030101998113872762164280 v^30+5965839559867924998399227223160699677723899752 v^31-149476671668396185480602651532742501845984443 v^32+5997264122206384848958809359292647199056107 v^33) \[Delta] \[Epsilon])/25718973206828338306974447003112035525375925059738342673804863191100948480000000000) CGFF[1-\[Delta] \[Epsilon],4-\[Epsilon],v],dGFF[34,0]->(((-1+v) (-42176114148514877263945515663360000000+264199519718479749131151472381132800000 v-800301129977088000394218817852538880000 v^2+1563306798547095347355031308179865600000 v^3-2215230036233638883592254020202299392000 v^4+2429401076370600070674470909908218347520 v^5-2146840391316672771972918488114707464192 v^6+1573086136101519678231913498350981439488 v^7-974529084952436224593317218536871867392 v^8+519065611482572585637923967037045809408 v^9-240100328402222453815740602486510435328 v^10+97644378694085652892973022572608769792 v^11-35048897963386452350678389247830598528 v^12+11231217143395615952494638029236371552 v^13-3207050910808931273896793375395132480 v^14+827000433639715567460066898099496720 v^15-190892168368275636216298347458500980 v^16+40178411317415654588323842107686545 v^17-7567500019565235600829750371702960 v^18+1311970352666323903723156419730440 v^19-202351732294181238042152088312960 v^20+29041814727290043984242957816940 v^21-3658600826919151625735151580080 v^22+435252476623422298155829608120 v^23-44324432078341691138318107080 v^24+4360221717303630155894695350 v^25-351041756632368118315279248 v^26+28362228666440777881719672 v^27-1727480743100958504102048 v^28+113252032433501031665452 v^29-4751450501410569525712 v^30+247831797992503635768 v^31-5535761810829119012 v^32+222591821064807233 v^33))/41401336017060027305018638319160900059540897975500800000000+((-13001498663424888214827439958440902925822347280786737070080000000+81660201622368664433882203394486937356837334143620421674598400000 v-239652903070207399766445041212515460566178057509283814902333440000 v^2+435973271906257141810723991541745244066903642683183738587709440000 v^3-546714159526090800962761245678658523052589709787286028287574016000 v^4+492279287848807236058987524264500111288739149515747432633947586560 v^5-312920501610879816761464983328474282710765992696154169967247261696 v^6+118635761546389022338890289200133530414456475799243402255676579840 v^7+8854037640413546693197549138350782890246064384565548803300623360 v^8-56438481789680878825611270270263841520421796038921416641425875200 v^9+53889323344591692795464242536569320724513275267023649865333344512 v^10-34877430899327762523355939570609567572937575589005351796574109440 v^11+17836639888715772089976024374296139622821215073130818899222311040 v^12-7629522027591600155396663383391294427101567164319972796963160160 v^13+2802438871191648934831217668750122676589462979290669293912781344 v^14-899133547034294100262471990347778636296947381171863258648720400 v^15+254810919568590039134750294900393343535499758806779062482766900 v^16-64162477642300065807898515848424688173944723382645261510481425 v^17+14486543003585981499022665516807789217254226492719750746813085 v^18-2925902933100489954917086242785184599081097166615218611395800 v^19+535437099464642706196121572763478941640608176322245612189800 v^20-87620307760753518657308738080677819256382582165663265498300 v^21+13114922442399290555079406158550892397320854364994821303340 v^22-1741358442833850588074419976653767078032084068821878483400 v^23+213900241571977372742233857839349540143751422369994854400 v^24-22872382490499274555791862497764941217578471892957104710 v^25+2301748196046607370381228542181165839877001081761145966 v^26-194326327817808850881197406291417693287012529829976040 v^27+15909554293783220868956737652862049856792160418470840 v^28-1017307705756167572251886815789378638093421820623900 v^29+66845911830714654402234147787410950461810132923788 v^30-2956457176151967515087934758024464412106593334760 v^31+152401866470902925054157246169934101303372799660 v^32-3618825050095623479277019624745676813853242865 v^33+140930354989686363375266246352869658122389661 v^34) \[Delta] \[Epsilon])/21295309815253864118174842118576765415011265949463347733910426722231585341440000000000) CGFF[1-\[Delta] \[Epsilon],4-\[Epsilon],v],dGFF[35,0]->(((-1+v) (738081997599010352119046524108800000000-4665081929858736669319319261282304000000 v+14267437298952989694893940551476838400000 v^2-28153855086979439608930990127339274240000 v^3+40333982059648108918513642700979486720000 v^4-44738770749056094022390037152043399577600 v^5+40034594096178166610384373673979555266560 v^6-29707056557629233818212058866682101088256 v^7+18672023170779466887316147277961292414464 v^8-10083554953149295818296750109821843402496 v^9+4743834898150701076697197041487263669504 v^10-1958152386290977113070844436012131294464 v^11+717131583688155695671800422777537124416 v^12-233430512619798019165071173225511992224 v^13+68301056413920143239809101109748351616 v^14-17895408614192287941711676999147309840 v^15+4258097347669581516521367227850993710 v^16-909959263441285826015288274197350815 v^17+178198060740793761363183868547230635 v^18-31292218780140074710470800507675880 v^19+5082041209187635486884480057816720 v^20-734903016983023136053289741408580 v^21+99376302540329535171029922391620 v^22-11790763591085458280504627094840 v^23+1328327383677099009691147016460 v^24-127861705840980476776755720090 v^25+11966136176608522820515244850 v^26-913172025799437544405861464 v^27+70503481375579533744393216 v^28-4078516544794850717511524 v^29+256671903214543941571876 v^30-10239179826059935435256 v^31+515245921808553521014 v^32-10943095203159036671 v^33+427135656637873339 v^34))/2939494857211261938656323320660423904227403756260556800000000+((16165209002762830379448281574353080217373294442841970730598400000000-102410894764009526724467359245329032900221480007329339955740672000000 v+303509235008032516565718520880458974034795641353074802657407795200000 v^2-558201594277960065289962086731402267362142756054717522992432414720000 v^3+709040737343816733173501003721829917910454153823234012535277076480000 v^4-648260411115843024544843960365854818791866180307820775159972949196800 v^5+420971267609786896625255182048928738114560759926903733737397836103680 v^6-166691771303188015775547340635942912451105586994478065768885118599168 v^7-5225339327517272160956771283224703819357971575633707178757694589440 v^8+72687931929953104723572941843821060995493831756581974072755063729920 v^9-72314835906316412787655897512843670674657457046243569671700622976000 v^10+47910835601676243672313586368102560626099059619216870377663733505536 v^11-25043645220911678963322926914954055461865664424643067762918704909760 v^12+10925962517754083330709219167387583828523085726889007611432802757280 v^13-4098428240189537872358800477396341211177355758379826378417153763680 v^14+1343522536998283523783275102679906733354838251527400059073171896112 v^15-389143915862324916778959783318790644178941148466703247895097155850 v^16+100507229567703375282174753172130069550896796443956207454790852175 v^17-23211371797389716868587878970753614352436269512847554122204879150 v^18+4838515614196593765045548555084426689654840109007918185915737905 v^19-905640876809765198273900048081628226261630239504249624308140200 v^20+154439918177546055459983020028115925331727230068553021480483100 v^21-23596847177350666747606161203417446017887560357703009527805400 v^22+3315221609742081706023020899501208468339037914659301035422420 v^23-413319148941141832503592255940869683003661786605020807885100 v^24+47942812922728837822538660329555521523617512636055804098850 v^25-4834508788392001578492094506544788281467843077676342909380 v^26+461876370515675472228677478629596580965746559679971653678 v^27-36892616906274442340677082245713159645374333777840460360 v^28+2881834621157333436649889454069340838211979969716155980 v^29-174735214174339577011994001528663720639575144984899800 v^30+11010757643730463746803040628905094238007343871914164 v^31-462314383927329839161628294909918856025275223339290 v^32+22985088577254738568395791338171083198106663119495 v^33-518019133860755095936922627000685683938994070270 v^34+19598309386828114720415458662961423585533189353 v^35) \[Delta] \[Epsilon])/107349656778694729019719379119745474457071791651244735926642461106769421706199040000000000) CGFF[1-\[Delta] \[Epsilon],4-\[Epsilon],v],dGFF[36,0]->(((-1+v) (-26570951913564372676285674867916800000000+169401355106260534535622451500417024000000 v-522869049896793007738355649338041958400000 v^2+1041994418388973285552811794787000647680000 v^3-1508282618526517547314456875660616335360000 v^4+1691900676965391026937828217983590635929600 v^5-1531504650690446790519502497380426380738560 v^6+1151138822005044498635202093433390558052352 v^7-732753576511894810683077451958049938421760 v^8+401633079894302567566935100754065404672000 v^9-191567631698215201689541314424416270685440 v^10+80461006189333868567423360764407982622976 v^11-29903329362668727771051913877866076861440 v^12+9937267109371742097345901529395580364800 v^13-2952404349772780865915249548278507541600 v^14+793295384075512631606085748084240153952 v^15-191662423521472870275103954530722751400 v^16+42268589688307073030739004171299905000 v^17-8395590409839198465688674380418848925 v^18+1535213103233380795602348292581163905 v^19-252150630851258155178556549074719800 v^20+38475377706068705537211358313031000 v^21-5230379010978510350228079042129900 v^22+668052860420428834657688910613020 v^23-74818558407814955967535883981400 v^24+7999109923756585193269377977400 v^25-729196838707442634397719009390 v^26+65044727856155359764748253958 v^27-4712886890055863904459514440 v^28+348273278586564280632969000 v^29-19163616128159884126005260 v^30+1159305218791090730683324 v^31-44033335684967258389760 v^32+2140174447996081151200 v^33-43275586264626640925 v^34+1641100154450776513 v^35))/429166249152844243043823204816421890017200948414041292800000000+((-42509123839202374066915174730985686766374002242752857133757235200000000+271568249572940688336300533786703344840686363161398285548268814336000000 v-812377418277669257890724803471931076183172885171676523995208980889600000 v^2+1510140544911758358309664636853597475118055667738917552564608900792320000 v^3-1941522753752576574402726922767415379174326555153686771844875002511360000 v^4+1801714737470093602628199189665233632607732205697883841266634701563494400 v^5-1193599506402486776764362419113252295281523447547748863329453481213296640 v^6+491749985198770972612609263392102883640756953540323293760584569769525248 v^7-3804494381375230478048256215948088362251978884613270004511459265026048 v^8-197215418685601357097532374523129863984183710383230596210465788233256960 v^9+204130187841542951364612955931802860383431356008491190922999636467818240 v^10-138626916041723246510305031587331174947972507779227928189950368327297536 v^11+73890724571965486472860863363606805285359528111898838892685634891169536 v^12-32889997311018436554496683311251645546670143155877521943992500861783040 v^13+12577870603790341498327954119109595409090413329465652665084080498554400 v^14-4207701214338899328360443348065745867635216490493099020102860527504192 v^15+1245588635622476862497901781187932393202306147197796110111609716571992 v^16-328585577135641050625228011900780802186347986430725491701347749964400 v^17+77891656775787246129269520241900759175082951740142677639479187751175 v^18-16593165764120180738805220195681610432642706093917218681609389285930 v^19+3209273125450238215212130031068990429886411181703857802265290335555 v^20-559001107390664850071484829040103977378848497540177374983691626800 v^21+89165206714414056229169857607237784873083517496228041019647993900 v^22-12761241831240341059332466972502469521782968628577169275676847320 v^23+1687902048734733464204834893030449325279317186412218164229173820 v^24-198109280498667861157783709284524930616853844208886720131930800 v^25+21753519980747176343820758461849677731998579339422829356873090 v^26-2073146500616157697579361683082345258160383245159181431227708 v^27+188422816224673995914312454758367265386674407501878252579258 v^28-14265621309387046068500110900038887899388015015249971404240 v^29+1065101512295751351148770959972601323495952832873992462460 v^30-61336958857126591717830782307399536334485659931161789464 v^31+3712104190087004298934104773652379839592428028295162964 v^32-148183600902041224619775669605224447019208815159528160 v^33+7114110016040947091483851532327850129249190351443375 v^34-152388611055760034639925620116067823258606947893098 v^35+5605547382239287570951276339287606319721701392923 v^36) \[Delta] \[Epsilon])/1144132641947328421892169142658247266763471155418966395506155350475948496544669368320000000000) CGFF[1-\[Delta] \[Epsilon],4-\[Epsilon],v],dGFF[37,0]->(((-1+v) (491562610400940894511284985056460800000000-3160146403591047888260613058219474944000000 v+9841216320698092568831152491364771430400000 v^2-19797034169413509061273796526672594862080000 v^3+28947425462152385922730451287946739548160000 v^4-32813852960578454827475832222184880396697600 v^5+30046900223187446651827428003419855065743360 v^6-22847937032448269039929147553412628269760512 v^7+14736659113989172322884996499977293244124160 v^8-8180508548427039391578695078244927206976000 v^9+3961755790831696363928272069810219327184640 v^10-1686907637969976524546101237931616158125056 v^11+638237539080400980091527291746525802701440 v^12-215183694403358944975639102442587200484800 v^13+65310637149266943947410959530501646885600 v^14-17811073434199428525813004832443304366112 v^15+4416813659739889927123867814580046693500 v^16-988333385648461207946844737110205246250 v^17+202822612591072534683900819004546241675 v^18-37575552929831047467427085935359464430 v^19+6436794142982494147940632564106015925 v^20-991688542181254924780150314433881000 v^21+142560056359306643725806803375841900 v^22-18262458950112117256877441317212120 v^23+2208330726623193620513545638441900 v^24-233936838418036283047411130241900 v^25+23782836606917675045165807238090 v^26-2056882466923900657846462929348 v^27+175178581940557410479890184790 v^28-12070137206760966682249725000 v^29+855015042674611354557092060 v^30-44813035112806342587102744 v^31+2609350075637929741415760 v^32-94486644018980832747450 v^33+4440438302523543372675 v^34-85589684978278959678 v^35+3155961835482262525 v^36))/32187468686463318228286740361231641751290071131053096960000000000+((157378207053164346074942864505211656046313721800347981215222988800000000-1013531108270847760731576704185744031994851918241059003897525305344000000 v+3059620681024618997451513186974882453546658107884421166727286331801600000 v^2-5745449104533334880834573952441149103428843865415816934755808819281920000 v^3+7474632055319958574221406235584333340164063232408855437197984962150400000 v^4-7034007245998394035280082032907116181016744778596528894519754307295641600 v^5+4750189711810185386657378994324536090525594836319966289822785001527869440 v^6-2029711411380389414186201762886368523869198833126706941170451392869203968 v^7+86283906985272917087274591938349761405361251578226697252698220856347648 v^8+748515965941618648404346584068516819101887891183550196713411774099130880 v^9-808631235711694430254119972295088502488083929306270271028958069582493440 v^10+561669452965983342044173668616490090116458233427395726443729085719762176 v^11-305509275298620187055921281758898431330622655969473172744404887998052736 v^12+138471705294447672240554947824026799956441429970721815808360384305496000 v^13-53974597653823622107949011923574488245427136692715949847491237301928800 v^14+18407373094409467920236675022768102766637861343833463229091085559049472 v^15-5557530860784692983750683360652206364661917860985210965047941786073892 v^16+1499026724047022391183039797485268052148122546773082367228924416060570 v^17-362704039384323105210821930416952622076529764078211331523087317161675 v^18+79375663619142085578577575823185106265304704415773636679463896533255 v^19-15673861370031612699845794793501106344333596092834564913085269187805 v^20+2824697225368050583841859566884608591456112729931411252129907821475 v^21-459547936551216653666930830552767968355644284693012045600845201900 v^22+68791925849264991065330706072439163212061255607491057422827442620 v^23-9249049459148599717385123507009959361578373017564981240922477820 v^24+1154839686198780193677960965089116804427217884736964472703812200 v^25-127907254631824240559288703372898589255450758047285746391442890 v^26+13325638134203691343694797050381140942284033477900150047838578 v^27-1202615858745800699560403864801217486430374793632444214160358 v^28+104182412684637802332053436540691723738422399553720437955170 v^29-7489285708868964864588044236205246280696908360920549143260 v^30+535333459780461764284385477812608822693685744241494829324 v^31-29324605278745899037830443104244636643049949656259442264 v^32+1706848015653725440194420275890666591008744384288304950 v^33-64868375034233417540475882705096544736057175442097475 v^34+3010604032544958583279907909108631522144064705668543 v^35-61375385359250013353257827362700329631102457352773 v^36+2196794242360336190577713311427119983211581060355 v^37) \[Delta] \[Epsilon])/17161989629209926328382537139873709001452067331284495932592330257139227448170040524800000000000) CGFF[1-\[Delta] \[Epsilon],4-\[Epsilon],v],dGFF[38,0]->(((-1+v) (-74717516780943015965715317728582041600000000+484229583610793746738153779082536419328000000 v-1520916363470245013324827538084068117708800000 v^2+3087651663430864102408278898496665634734080000 v^3-4558227613473780626699584166335590192906240000 v^4+5220901207668800973977285568513207273632563200 v^5-4831725282804349198510375369430746623785041920 v^6+3717651819585772142657265880732545936085450752 v^7-2426000941192444405748988298383469825312432128 v^8+1365004196999270042502302700711614807228900352 v^9-669493913171356342993926225928607235781797888 v^10+289559063062309211508365260569495495850791168 v^11-111048759519264233942818217544295648024090112 v^12+38134542022661062656396790997323448416498048 v^13-11739494167322478739642535500409664715537152 v^14+3272747209309378299670833934812414595207200 v^15-823307737370747108897014499223378142931040 v^16+189262126995057336922802300417868297647220 v^17-39377502774438643826067125591187409111720 v^18+7546466804921979815119824649829411855285 v^19-1308181319392385752897968649567344007890 v^20+210552728030354111542215863688021529485 v^21-30508888340331367890808250073097106640 v^22+4142186524321092687873930178263282180 v^23-501152666874002444771061952418611320 v^24+57494722872979987126321801774702380 v^25-5772030035772355448695867340409600 v^26+559021725856351293507423982506438 v^27-45945090420994859849289523381932 v^28+3742098667369213740100933426038 v^29-245549840579500286280479247472 v^30+16697120677134419282191141172 v^31-834675240521209248081229848 v^32+46836290462666226299890392 v^33-1618832697647401022947608 v^34+73635532737839245685805 v^35-1354538819788987075730 v^36+48601812266426842885 v^37))/19827480710861404028624632062518691318794683816728707727360000000000+((-20252779313893607087525174241486422516320415822255774957676213043200000000+131452832895997060570101871474407774891456029989343234593255719960576000000 v-400293029091707221500076819600929063562198580070350699688407475840614400000 v^2+759170740296261307680306014801319797995702462870290879378382473375252480000 v^3-998754484227574086425654655740198561261295145812420710852966411611668480000 v^4+952797057355953639471957246698032718734664425791957515011695096199898726400 v^5-655133866726954231456493498274490912484418449316419405934191927823260712960 v^6+289523028035331725720490805291252936095071751640318614204337657213031841792 v^7-21542673826240205594877351249878334400212116906306406779140019780695056384 v^8-98357342485824727527655942220422737221800012329161134695843706691561554944 v^9+110820826428985616444712201272426906022695263739558034006051188227341290496 v^10-78822761165170368472771203122843051004001469634592844774334889258014353664 v^11+43665132786452315978420313583603354098910029282781344707918737815492122368 v^12-20159218693123412010016002616090456640046550978672959309490529043198863232 v^13+7997091227273104089350731037323013858376237146691900073342599877869788288 v^14-2778052124667457139704482599702219396080591303707151329982042516933186848 v^15+855203914204894790199217880339151841708766251036554235129214626672477056 v^16-235141901729793769018383524984977353981891720813895786156801988280316884 v^17+58205391794156735294579555109514612108475061583997410513361174856652316 v^18-12992748674473419735884123835940891600080999494394386823608638638621645 v^19+2638038645148699391399708818073622727073453572050251213880456492997015 v^20-484893857791335285035692151628699192191751877397237087060189211013935 v^21+81731222449476213196515177401710049136622316049369971704260633479565 v^22-12459794028995458834220141592477001413837988408120739570403361759380 v^23+1755649651387921162224838121191063577721318481005789938295070262460 v^24-222329073444371992287300370574040897151995414196823366253802951140 v^25+26270027568367357665102018784584291808454662091241102049152266220 v^26-2751647403207423358798814147021870853738147108430166932507486182 v^27+272556386379005452853274635282369528800284289826436177975698514 v^28-23336407400269393916317530411326262450420260866308458466481026 v^29+1930359105517108725532614086860136550494287166074097858188934 v^30-131967328846234046207860775558319207350350182454830838939236 v^31+9044785491303260322884455386376756101286231960673476942732 v^32-471952054064493383536648158520557701980049906834825291568 v^33+26453909864083052997249644143593762043647243356410184112 v^34-958407465071015581843033415079738304076090684089974837 v^35+43045676117670792975019696046743708012833563483036239 v^36-836227255189204202868137133092717594227116228253671 v^37+29145246558959925821883252346817135556537853263029 v^38) \[Delta] \[Epsilon])/8945357055963573907778467050752634784141477556675672649172740755567338860676938045849600000000000) CGFF[1-\[Delta] \[Epsilon],4-\[Epsilon],v],dGFF[0,1]->1/96 (-3+v) (-2+v) (-1+v) v (-1+2 \[Delta]) \[Epsilon],dGFF[1,1]->1/360 (-3+v) (-2+v) (-1+v)^2 v (-1+2 \[Delta]) \[Epsilon],dGFF[2,1]->((-3+v) (-2+v) (-1+v)^2 v (-8+7 v) (-1+2 \[Delta]) \[Epsilon])/13440,dGFF[3,1]->((-3+v) (-2+v) (-1+v)^2 v (5-7 v+3 v^2) (-1+2 \[Delta]) \[Epsilon])/37800,dGFF[4,1]->((-3+v) (-2+v) (-1+v)^2 v (-32+58 v-39 v^2+11 v^3) (-1+2 \[Delta]) \[Epsilon])/1064448,dGFF[5,1]->((-3+v) (-2+v) (-1+v)^2 v (840-1802 v+1573 v^2-682 v^3+143 v^4) (-1+2 \[Delta]) \[Epsilon])/121080960,dGFF[6,1]->((-3+v) (-2+v) (-1+v)^2 v (-1920+4664 v-4818 v^2+2717 v^3-858 v^4+143 v^5) (-1+2 \[Delta]) \[Epsilon])/1186099200,dGFF[7,1]->((-3+v) (-2+v) (-1+v)^2 v (7560-20226 v+23699 v^2-15795 v^3+6500 v^4-1599 v^5+221 v^6) (-1+2 \[Delta]) \[Epsilon])/19848628800,dGFF[8,1]->1/4469617152000 (-3+v) (-2+v) (-1+v)^2 v (-403200+1166880 v-1507324 v^2+1140776 v^3-553735 v^4+177905 v^5-35581 v^6+4199 v^7) (-1+2 \[Delta]) \[Epsilon],dGFF[9,1]->1/30974446863360 (-3+v) (-2+v) (-1+v)^2 v (665280-2055888 v+2876412 v^2-2400916 v^3+1324589 v^4-500752 v^5+131138 v^6-21964 v^7+2261 v^8) (-1+2 \[Delta]) \[Epsilon],dGFF[10,1]->1/1413049146163200 (-3+v) (-2+v) (-1+v)^2 v (-7257600+23722560 v-35475984 v^2+32101916 v^3-19533204 v^4+8400261 v^5-2581416 v^6+567834 v^7-81396 v^8+7429 v^9) (-1+2 \[Delta]) \[Epsilon],dGFF[11,1]->1/105242722865280000 (-3+v) (-2+v) (-1+v)^2 v (129729600-445235760 v+704985444 v^2-682303976 v^3+450408319 v^4-213576321 v^5+74728311 v^6-19230774 v^7+3632781 v^8-453169 v^9+37145 v^10) (-1+2 \[Delta]) \[Epsilon],dGFF[12,1]->1/3013055563972608000 (-3+v) (-2+v) (-1+v)^2 v (-894136320+3203609472 v-5330774592 v^2+5466930040 v^3-3861443036 v^4+1987711638 v^5-766499349 v^6+224808969 v^7-49521714 v^8+8171900 v^9-898909 v^10+66861 v^11) (-1+2 \[Delta]) \[Epsilon],dGFF[13,1]->1/28977600704532480000 (-3+v) (-2+v) (-1+v)^2 v (2075673600-7727725440 v+13435489152 v^2-14489246024 v^3+10851245724 v^4-5978075070 v^5+2503961493 v^6-808873890 v^7+203292837 v^8-38984770 v^9+5696295 v^10-558486 v^11+38019 v^12) (-1+2 \[Delta]) \[Epsilon],dGFF[14,1]->((-3+v) (-2+v) (-1+v)^2 v (-92990177280+358367321088 v-647905834368 v^2+730542818304 v^3-575607035432 v^4+336407800300 v^5-150817404166 v^6+52949061737 v^7-14645765706 v^8+3208225449 v^9-542796826 v^10+71006819 v^11-6260462 v^12+392863 v^13) (-1+2 \[Delta]) \[Epsilon])/5365878914460627763200,dGFF[15,1]->((-3+v) (-2+v) (-1+v)^2 v (247005158400-982213706880 v+1839487933440 v^2-2158076546808 v^3+1778803118092 v^4-1094129074038 v^5+520614931837 v^6-195629723289 v^7+58842755686 v^8-14173027869 v^9+2742776036 v^10-413892843 v^11+48921782 v^12-3907953 v^13+227447 v^14) (-1+2 \[Delta]) \[Epsilon])/58794102949461175296000,dGFF[16,1]->((-3+v) (-2+v) (-1+v)^2 v (-8369115955200+34246535823360 v-66221098663680 v^2+80524080983808 v^3-69091651316688 v^4+44478542220112 v^5-22279796747208 v^6+8889578505808 v^7-2861548275729 v^8+749958960751 v^9-159416846589 v^10+27556134515 v^11-3742516323 v^12+402808637 v^13-29340663 v^14+1592129 v^15) (-1+2 \[Delta]) \[Epsilon])/8202692840561503764480000,dGFF[17,1]->((-3+v) (-2+v) (-1+v)^2 v (225268704460800-946388804659200 v+1884305070869760 v^2-2366993422594944 v^3+2106046382999856 v^4-1411869353111360 v^5+740488715189080 v^6-311084297909528 v^7+106372874978227 v^8-29829232656080 v^9+6903739731460 v^10-1309306016512 v^11+204014045378 v^12-25128344560 v^13+2479172300 v^14-165581416 v^15+8415539 v^16) (-1+2 \[Delta]) \[Epsilon])/907688723495838254530560000,dGFF[18,1]->((-3+v) (-2+v) (-1+v)^2 v (-1422749712384000+6124382775705600 v-12526199338291200 v^2+16210181936183040 v^3-14906075803206912 v^4+10366761182910288 v^5-5663692401552640 v^6+2492208586485800 v^7-897375412349104 v^8+267421905986261 v^9-66205342234720 v^10+13680245197580 v^11-2335841982656 v^12+330645534814 v^13-37175591840 v^14+3381516580 v^15-208093328 v^16+9945637 v^17) (-1+2 \[Delta]) \[Epsilon])/23534533107814532028825600000,dGFF[19,1]->((-3+v) (-2+v) (-1+v)^2 v (14191928381030400-62486063800473600 v+131019370908814080 v^2-174253906225395072 v^3+165146382237749328 v^4-118743700037577264 v^5+67325660474067736 v^6-30867584041947744 v^7+11645757849048141 v^8-3654672711203943 v^9+961914605104167 v^10-212538871676196 v^11+39568759836034 v^12-6129386744922 v^13+793456466838 v^14-81896033988 v^15+6902704497 v^16-393068871 v^17+17729179 v^18) (-1+2 \[Delta]) \[Epsilon])/962503567776844823648894976000,dGFF[20,1]->((-3+v) (-2+v) (-1+v)^2 v (-3568256278659072000+16045077125468160000 v-34428344574600806400 v^2+46962777808595151360 v^3-45760483092419626752 v^4+33923998944515972448 v^5-19891659237170241872 v^6+9467832473385302848 v^7-3722503253924203944 v^8+1224430172546519406 v^9-339372849196404309 v^10+79754639970783921 v^11-15870419743599356 v^12+2682633590783344 v^13-379477718369166 v^14+45183956862174 v^15-4302435864948 v^16+337528109802 v^17-17853283253 v^18+762354697 v^19) (-1+2 \[Delta]) \[Epsilon])/991051292644239676921746554880000,dGFF[21,1]->((-3+v) (-2+v) (-1+v)^2 v (65282870552739840000-299392326377625600000 v+656389438536529152000 v^2-916648562899685491200 v^3+916429417879792063104 v^4-698735466020950199712 v^5+422568044344355944528 v^6-208056590495098001072 v^7+84948465994436149872 v^8-29123006708437587114 v^9+8463230852421154641 v^10-2094330462179802834 v^11+443452172845476535 v^12-80080541343059636 v^13+12371679470498634 v^14-1607235506777316 v^15+176915257696398 v^16-15609159233538 v^17+1144294400197 v^18-56414247578 v^19+2287064091 v^20) (-1+2 \[Delta]) \[Epsilon])/74175274950490872513409646592000000,dGFF[22,1]->((-3+v) (-2+v) (-1+v)^2 v (-499555879012270080000+2333770505654353920000 v-5220648494046332928000 v^2+7452232597137670502400 v^3-7630316088990951670272 v^4+5971229197013402679168 v^5-3715110359613000063520 v^6+1887151534439675400400 v^7-797222667491214567792 v^8+283904991082159896128 v^9-86000164712311997490 v^10+22320416867953371825 v^11-4976093174477979442 v^12+956618715404269183 v^13-157800843503567460 v^14+22409411340507050 v^15-2686985878571652 v^16+274650711840078 v^17-22540482683530 v^18+1549632528325 v^19-71426770842 v^20+2756205443 v^21) (-1+2 \[Delta]) \[Epsilon])/2319765120568848761553590157312000000,dGFF[23,1]->((-3+v) (-2+v) (-1+v)^2 v (161575104618031104000000-768090395291299153920000 v+1751020674146027585280000 v^2-2551302082852603008192000 v^3+2671103303586562288752000 v^4-2141449462272038765682528 v^5+1367902423561502468518032 v^6-715029738684104784543680 v^7+311721046973978812046800 v^8-114877835326954303308958 v^9+36156976982228439256997 v^10-9782495716445327160285 v^11+2288059875046178305800 v^12-463059967016897036633 v^13+81355936014969617617 v^14-12328614667434977890 v^15+1617478519155191000 v^16-179789004672217248 v^17+17133192476200647 v^18-1312493596636145 v^19+84891127644400 v^20-3668509444633 v^21+135054066707 v^22) (-1+2 \[Delta]) \[Epsilon])/3063721044001280337036206375731200000000,dGFF[24,1]->((-3+v) (-2+v) (-1+v)^2 v (-2688609740844037570560000+12992959332015662039040000 v-30152297434621170364416000 v^2+44787827347614663319756800 v^3-47878415116056916227707904 v^4+39261249624346959390230016 v^5-25699609306346052530511168 v^6+13796017050077524606676992 v^7-6190488799934626278528624 v^8+2354909721753733513777936 v^9-767133316463489885732988 v^10+215710195383154827629032 v^11-52596400113092825379429 v^12+11171127235976121933571 v^13-2065782294975649426803 v^14+333590799400028795977 v^15-46671500281242881154 v^16+5682119221852669486 v^17-587787239915100258 v^18+52409174837303482 v^19-3759251996432889 v^20+229418272458991 v^21-9318730602783 v^22+327988447717 v^23) (-1+2 \[Delta]) \[Epsilon])/207999698142499723617792494296042045440000,dGFF[25,1]->((-3+v) (-2+v) (-1+v)^2 v (4985746085356388352000000-24472116615168021381120000 v+57754730078395675822080000 v^2-87359086340906239222272000 v^3+95234553519255358263244800 v^4-79761835482946945587249408 v^5+53417706836372607407798592 v^6-29392233344300642492707008 v^7+13547853988078376299531792 v^8-5305564096403991241024368 v^9+1784475281396049166639132 v^10-519400513468741536462468 v^11+131655831724284238130707 v^12-29150600355696549392448 v^13+5659124460627048642802 v^14-961639336200963682548 v^15+143446422122583885877 v^16-18610004995669444368 v^17+2110865285727302632 v^18-203926851012759468 v^19+17067675895534957 v^20-1149568050489408 v^21+66369997316842 v^22-2539890836508 v^23+85632451867 v^24) (-1+2 \[Delta]) \[Epsilon])/1572525190415876503048716501149810688000000,dGFF[26,1]->((-3+v) (-2+v) (-1+v)^2 v (-403291461126605635584000000+2008979668960537045893120000 v-4817317934947447789977600000 v^2+7412605339361154699405312000 v^3-8231295133297016705379225600 v^4+7032313367056626079820894208 v^5-4811446454440024040973914880 v^6+2709316631901278495424630720 v^7-1280296902313525772784834880 v^8+515155730203895098057116080 v^9-178402297390922338352230480 v^10+53625659479018157831073620 v^11-14071550671584299785301980 v^12+3239743900219758557537225 v^13-655637844557488036314280 v^14+117000797610189829681070 v^15-18360313776728413423780 v^16+2541119520727195841015 v^17-306900728753291020480 v^18+32547052132877534120 v^19-2945767648468778980 v^20+232103795963820935 v^21-14717342518119880 v^22+805801372068470 v^23-29115033634780 v^24+941956970537 v^25) (-1+2 \[Delta]) \[Epsilon])/518221470158450166107577026387147489280000000,dGFF[27,1]->((-3+v) (-2+v) (-1+v)^2 v (1879626274179358408704000000-9495713133990876258385920000 v+23116286525241230218414080000 v^2-36151925143331228263598592000 v^3+40850671990009955017225881600 v^4-35559486466645426589089513728 v^5+24824066068497759320550376512 v^6-14283790209919593092370326400 v^7+6909248795660640978720771600 v^8-2850715637844194563040472160 v^9+1014555700414203250772466140 v^10-314045059965910387961103400 v^11+85120816410598290899155475 v^12-20289189159930473278935205 v^13+4270594076972161751991695 v^14-794395472630167413512650 v^15+130961317950782451392975 v^16-19061846806468445660395 v^17+2457469180825697707955 v^18-277266725581187098900 v^19+27580691168966303225 v^20-2345336857657966315 v^21+174434146965911885 v^22-10437352830866650 v^23+543144543495125 v^24-18565668032197 v^25+577328465813 v^26) (-1+2 \[Delta]) \[Epsilon])/9833648994320488674977580894848970915840000000,dGFF[28,1]->((-3+v) (-2+v) (-1+v)^2 v (-871109556033468172861440000000+4460052248163959140889395200000 v-11014590741223823950658273280000 v^2+17493269772816283847044976640000 v^3-20095810547233409236514433024000 v^4+17805114748319168733897562951680 v^5-12667523747368621896281818109952 v^6+7438797258249791884065082017408 v^7-3677606564347163330232883790400 v^8+1553519464258152117623368815200 v^9-567030816055311113919845100240 v^10+180414192686047794989525541960 v^11-50362801401387118908048021900 v^12+12402371617698332279045257650 v^13-2702755418997094030098005895 v^14+523040639551775246018027955 v^15-89872073681752331148400650 v^16+13747419116304321915195300 v^17-1863235040848786523595105 v^18+224545151151870376801545 v^19-23742217757892814151400 v^20+2221709943095982017250 v^21-177963131589461291385 v^22+12524484582575988165 v^23-708714751063111650 v^24+35124663860062920 v^25-1137914406117423 v^26+34062379482967 v^27) (-1+2 \[Delta]) \[Epsilon])/18543853285461057549845951358809607556300800000000,dGFF[29,1]->((-3+v) (-2+v) (-1+v)^2 v (39156374543704394370121728000000-203055972658964582706154045440000 v+508378920544920295298707292160000 v^2-819314237787549681196773863424000 v^3+956068728067830744693521816371200 v^4-861393543715487188692654991773696 v^5+623926366202933167282059152461824 v^6-373479516847664359900512789163392 v^7+188478502880480212272834274867008 v^8-81389444377383525359908237735520 v^9+30420890968795777214679081852880 v^10-9928145139419190375002422860840 v^11+2849304315924385990553360319660 v^12-722722853613845860656016164210 v^13+162753181419095519188870527615 v^14-32609554928316403165913716470 v^15+5830774180776040298896264155 v^16-929507182874476239060772290 v^17+132446391057701237473591635 v^18-16773726627171251243226630 v^19+1895675244986789053191495 v^20-188378892800856489052230 v^21+16626874008973969063245 v^22-1257560017950562973010 v^23+83933915182032853665 v^24-4500587043415062054 v^25+212837229909342801 v^26-6546170020635658 v^27+188891377132817 v^28) (-1+2 \[Delta]) \[Epsilon])/3389754567737996449920007088552533562599931904000000,dGFF[30,1]->((-3+v) (-2+v) (-1+v)^2 v (-404194833999529232207708160000000+2121809387175923444559957196800000 v-5382083129712992870861631651840000 v^2+8795778057534851417577574563840000 v^3-10417957356170259012871514861568000 v^4+9536799721426995035555216274309120 v^5-7025926783015762709909476553773056 v^6+4282670976283925932593061641682944 v^7-2203515908328422645361850480384896 v^8+971493545711117676307118927063104 v^9-371253164133563647327866683786720 v^10+124096760928136724412614396747280 v^11-36535888695265068557516217032520 v^12+9529374324282641195258624913180 v^13-2210521037091236370137028222810 v^14+457777674964756529439528444315 v^15-84746427157690216925352133710 v^16+14062234326598438515461134215 v^17-2087886346144465023532155690 v^18+278106502957560207481303935 v^19-33015119898136310254109790 v^20+3509157732016963942350435 v^21-328589600548678271508030 v^22+27422123337190562325345 v^23-1962650667048216056730 v^24+124488893975941383525 v^25-6337011345558713694 v^26+286459329050656181 v^27-8377888138714354 v^28+233336407046421 v^29) (-1+2 \[Delta]) \[Epsilon])/142221544402909486847840463902641158422507028480000000,dGFF[31,1]->((-3+v) (-2+v) (-1+v)^2 v (2153600599903741690356695040000000-11438203591366195005441618739200000 v+29378188724331247148180000931840000 v^2-48655668327791097566336245862400000 v^3+58453188083101005105687163914240000 v^4-54324594540094587018549781317857280 v^5+40672336871146857034873474090745856 v^6-25221239447874019195820076649199232 v^7+13216938454630977558148561295596608 v^8-5942061839515188000322471756733792 v^9+2318803267996963197090740971607632 v^10-792583217122028143244635718784840 v^11+239041901970881763394287271084460 v^12-63967058113539315837840393447090 v^13+15260757553066254509985400488375 v^14-3255631636570363095763058538195 v^15+623067890169029687315533741830 v^16-107039292417963178166255085495 v^17+16547018443941205094694506310 v^18-2296214312064314913160334055 v^19+286820991831019250469326670 v^20-32008586986473371211363855 v^21+3208179925632212461161660 v^22-283744698367292682811785 v^23+22439621949695955580290 v^24-1522843576633039244805 v^25+91971811533872430954 v^26-4452203092792931893 v^27+192691427190430142 v^28-5366737362067683 v^29+144446347219213 v^30) (-1+2 \[Delta]) \[Epsilon])/3078457550478992945295296760158243434018426060800000000,dGFF[32,1]->((-3+v) (-2+v) (-1+v)^2 v (-1278064065106511432240773201920000000+6864578406285943083245283940761600000 v-17843239837476032155708680225423360000 v^2+29930453611771330701652707429580800000 v^3-36447985541302739616980524825534464000 v^4+34365595926451511833358062559439421440 v^5-26126667164748748559330223613519847424 v^6+16467934110435768162796573294888574976 v^7-8780897831146542268300500004843994880 v^8+4021490944683843079248177565804780800 v^9-1600536291553109502324249524234579456 v^10+558749286020438551292400060235220224 v^11-172343328107593859772030951477133600 v^12+47251871835404966885490872941882400 v^13-11566946087175637999599340610997360 v^14+2538301459587680848028292411942240 v^15-500451124343659571202014091311175 v^16+88898024178910235464548662319225 v^17-14227350673774528833979437506895 v^18+2056184365317481356073439929905 v^19-267522674877189400971972381075 v^20+31427021298914444221322993325 v^21-3305549940775341120886064235 v^22+313175899997087158285894965 v^23-26219628720152814395961525 v^24+1969026375919879870743435 v^25-126939663061274077609581 v^26+7312772096954708950419 v^27-337179386068899753745 v^28+13993239886861259375 v^29-371660451395035049 v^30+9677905263687271 v^31) (-1+2 \[Delta]) \[Epsilon])/7418421209907989082322180252181663251775444169523200000000,dGFF[33,1]->((-3+v) (-2+v) (-1+v)^2 v (7236098015676572079598495334400000000-39286259336717254015425306427392000000 v+103295187374161212866024923712716800000 v^2-175394429322621261398059616979517440000 v^3+216373780582298363093470031051366400000 v^4-206838705857607133003138071603776716800 v^5+159566329004118768897068377607614341120 v^6-102149263422716888327728116926968713216 v^7+55373529705570646855532076615834057984 v^8-25808216921896916631238979320756285440 v^9+10465301228810985217069246049068030720 v^10-3726642228986440944309990048057153024 v^11+1174182036105453834767255531742966496 v^12-329275807681036024067148869689132800 v^13+82598297975135720424855037759411600 v^14-18599939099370958521020564344850640 v^15+3772853897921171434166885581467885 v^16-690447581822339525009907962618400 v^17+114281399251335151077068620599000 v^18-17097816216579836384462901302880 v^19+2317448647528050407613266363820 v^20-283499981041316155649365341600 v^21+31403606660078832775164059400 v^22-3120613377645365328786359040 v^23+280093306865328075524226510 v^24-22242662900526814888802400 v^25+1589202737011653891237480 v^26-97494662678534764646304 v^27+5366249743632330603596 v^28-236023145141209102560 v^29+9405877656275520680 v^30-238547286499534896 v^31+6015995163913709 v^32) (-1+2 \[Delta]) \[Epsilon])/170476089482011877138312040137721353186344874016768000000000,dGFF[34,1]->((-3+v) (-2+v) (-1+v)^2 v (-253056684891089263583673093980160000000+1388190269327684002304005438753996800000 v-3690369322184785210435456243366625280000 v^2+6339934477794782436039756776433254400000 v^3-7918869060449527199305359375724511232000 v^4+7670215706686591142965428661865253765120 v^5-6000356785304523818600656308685960445952 v^6+3898526637322884566524745763207817371648 v^7-2146746781594288218152319770254518872064 v^8+1017366227914147356870761464763796531456 v^9-419898951340315818645074250571866421248 v^10+152368360463270204136305367076339949312 v^11-48976090347333961362130909956939476736 v^12+14031849554601470019401546149182311264 v^13-3600574992321485884728417718264740480 v^14+830980747345902393817939313048960720 v^15-172979739130027883297412440895840360 v^16+32573917032175788094290015799370265 v^17-5554564759051540563832590378706560 v^18+859646565293585011638717639086040 v^19-120608945524540613671930394629920 v^20+15375299660514875613489890197980 v^21-1773125260838906354499546535680 v^22+185649467378688526252197579720 v^23-17467265159318828988853907760 v^24+1488322938190215933393772470 v^25-112315034960517500902505088 v^26+7648374329852443895963112 v^27-447222643663521860493216 v^28+23555446684661263679164 v^29-989655378577095364992 v^30+37922300462716689448 v^31-919497366105547944 v^32+22480824033572281 v^33) (-1+2 \[Delta]) \[Epsilon])/24187843396481241095229174752862916697642636622944010240000000,dGFF[35,1]->((-3+v) (-2+v) (-1+v)^2 v (13654516955581691514202360696012800000000-75654454388408226007302251467505664000000 v+203260347175331271928599167166539366400000 v^2-353138243023217089042610626349702184960000 v^3+446367615063634936013944478928487833600000 v^4-437836153106835556973097319335176567193600 v^5+347119906225041607255871932042557441269760 v^6-228738466130084983146713504493570411515904 v^7+127856553593998061588076292251451200074496 v^8-61560367796357252179836902381498638881024 v^9+25839130741578475565969203989036257634816 v^10-9544698840013819015748750728865021214976 v^11+3126801347227847184162009473252689301024 v^12-914017434191604297919351658783096239456 v^13+239651981478746659892590452640671608144 v^14-56583036667301102188557624523836290560 v^15+12073537805610698591566927656981515315 v^16-2333346038975051742196158919619915985 v^17+409493571076493160563067442803599565 v^18-65290546863045587380782939260044920 v^19+9477822995980555555297625603813580 v^20-1250539214223373325660211539845020 v^21+150331337633519210379014661457380 v^22-16382158478254987818327493183560 v^23+1624849616017763742486331629690 v^24-145041349918576707338218953510 v^25+11754360312563657300123551830 v^26-844400769286127895359445576 v^27+54895514325170736362086524 v^28-3064044578896022894055356 v^29+154656834589611835188004 v^30-6214942711321503344504 v^31+229275007141777979371 v^32-5321038119330916049 v^33+126238473419290501 v^34) (-1+2 \[Delta]) \[Epsilon])/5293050406218412330873819526069203310212145030439842611200000000,dGFF[36,1]->((-3+v) (-2+v) (-1+v)^2 v (-673130781810297441132570429987225600000000+3765543764536212097982402884930633728000000 v-10220479068126096089749301842225712332800000 v^2+17949526775474426554093299958834523013120000 v^3-22949059069838634837604354481472818380800000 v^4+22784305394196198064290201065226561385267200 v^5-18295991438227788736206361864577635381739520 v^6+12220495354129960127831895562199550746738688 v^7-6929133069386240541450586896544177879007232 v^8+3387110244869722431712504788288546084638208 v^9-1444610171744715573293984827794134041865472 v^10+542760686538102601632522909730562063223552 v^11-181024068651919161023418073860095490852608 v^12+53938703150014795350827054827259094693952 v^13-14431029744618630336361726526503010241248 v^14+3482032851934427834115819876808109583040 v^15-760155902546546015982695433256108850480 v^16+150610535254133395156885020429084211870 v^17-27127612214423832304524222918477748605 v^18+4452222042768883147942358637998761065 v^19-665824641486339003981083380474302360 v^20+90916681029459877347153944354571840 v^21-11310624921358542039220116458300460 v^22+1285242615521368398256357437050220 v^23-132636037792584400630797310185480 v^24+12487552433602200156972436359420 v^25-1059532918852592892093815862510 v^26+81813169066642978198451346822 v^27-5603786508506250096992413608 v^28+348335368879662178085548752 v^29-18585213680714004105403468 v^30+900197706884056273724108 v^31-34642839160908873588232 v^32+1231835023625436708758 v^33-27393748731986038717 v^34+631192367096452505 v^35) (-1+2 \[Delta]) \[Epsilon])/1057836808722686350421531791331288550528884499874609889280000000000,dGFF[0,2]->-(((-3+v) (-2+v) (-1+v) v (3-v+v^2) (-1+2 \[Delta]) \[Epsilon])/8640),dGFF[1,2]->-(((-3+v) (-2+v) (-1+v)^2 v (4-v+v^2) (-1+2 \[Delta]) \[Epsilon])/40320),dGFF[2,2]->-(((-3+v) (-2+v) (-1+v)^2 v (-160+178 v-55 v^2+27 v^3) (-1+2 \[Delta]) \[Epsilon])/7257600),dGFF[3,2]->-(((-3+v) (-2+v) (-1+v)^2 v (120-194 v+121 v^2-34 v^3+11 v^4) (-1+2 \[Delta]) \[Epsilon])/23950080),dGFF[4,2]->-(((-3+v) (-2+v) (-1+v)^2 v (-3360+6758 v-5559 v^2+2486 v^3-594 v^4+143 v^5) (-1+2 \[Delta]) \[Epsilon])/2905943040),dGFF[5,2]->-(((-3+v) (-2+v) (-1+v)^2 v (6720-15640 v+15622 v^2-8661 v^3+3029 v^4-611 v^5+117 v^6) (-1+2 \[Delta]) \[Epsilon])/24908083200),dGFF[6,2]->-(1/544419532800)(-3+v) (-2+v) (-1+v)^2 v (-34560+89760 v-102500 v^2+67808 v^3-28301 v^4+8099 v^5-1391 v^6+221 v^7) (-1+2 \[Delta]) \[Epsilon],dGFF[7,2]->-(1/10056638592000)(-3+v) (-2+v) (-1+v)^2 v (151200-428040 v+543048 v^2-406480 v^3+200147 v^4-66700 v^5+16082 v^6-2380 v^7+323 v^8) (-1+2 \[Delta]) \[Epsilon],dGFF[8,2]->-(1/1238977874534400)(-3+v) (-2+v) (-1+v)^2 v (-4435200+13477920 v-18588212 v^2+15400028 v^3-8507077 v^4+3321698 v^5-916963 v^6+190247 v^7-24548 v^8+2907 v^9) (-1+2 \[Delta]) \[Epsilon],dGFF[9,2]->-(1/46630621823385600)(-3+v) (-2+v) (-1+v)^2 v (39916800-128753280 v+190429056 v^2-171051228 v^3+104284052 v^4-45363633 v^5+14617365 v^6-3428322 v^7+622098 v^8-70737 v^9+7429 v^10) (-1+2 \[Delta]) \[Epsilon],dGFF[10,2]->-(1/3673927780024320000)(-3+v) (-2+v) (-1+v)^2 v (-754790400+2562963840 v-4021374528 v^2+3870013144 v^3-2551753516 v^4+1222560814 v^5-436306785 v^6+119253861 v^7-24211434 v^8+3892796 v^9-393737 v^10+37145 v^11) (-1+2 \[Delta]) \[Epsilon],dGFF[11,2]->-(((-3+v) (-2+v) (-1+v)^2 v (14529715200-51602785920 v+85233704832 v^2-86957278808 v^3+61378980692 v^4-31732147418 v^5+12456089103 v^6-3751644582 v^7+887537823 v^8-158249062 v^9+22787365 v^10-2067010 v^11+176985 v^12) (-1+2 \[Delta]) \[Epsilon])/293772917487329280000),dGFF[12,2]->-(((-3+v) (-2+v) (-1+v)^2 v (-4470681600+16522773120 v-28547175744 v^2+30655711272 v^3-22922226316 v^4+12677827558 v^5-5358786961 v^6+1773965666 v^7-460376004 v^8+95741019 v^9-15166085 v^10+1973492 v^11-161690 v^12+12673 v^13) (-1+2 \[Delta]) \[Epsilon])/374479762950881280000),dGFF[13,2]->-(((-3+v) (-2+v) (-1+v)^2 v (33210777600-127195315200 v+228753313920 v^2-256942507008 v^3+202195818872 v^4-118374949308 v^5+53504888822 v^6-19035515829 v^7+5428296401 v^8-1233277089 v^9+228255841 v^10-32429103 v^11+3842587 v^12-286143 v^13+20677 v^14) (-1+2 \[Delta]) \[Epsilon])/11498311959558488064000),dGFF[14,2]->-(((-3+v) (-2+v) (-1+v)^2 v (-15808330137600+62528462438400 v-116571067418880 v^2+136317109640448 v^3-112188092911024 v^4+69114711258736 v^5-33042357715224 v^6+12567205219712 v^7-3844397981567 v^8+959904572913 v^9-193340191187 v^10+32168603597 v^11-4131722829 v^12+448752931 v^13-30539929 v^14+2047023 v^15) (-1+2 \[Delta]) \[Epsilon])/22576935532593091313664000),dGFF[15,2]->-(((-3+v) (-2+v) (-1+v)^2 v (8892185702400-36219852587520 v+69762629341440 v^2-84582396601056 v^3+72479791649760 v^4-46689150504568 v^5+23486371251772 v^6-9441006023020 v^7+3087199533847 v^8-825437159404 v^9+182810658316 v^10-32979038612 v^11+4974431306 v^12-581519948 v^13+58226432 v^14-3639152 v^15+227447 v^16) (-1+2 \[Delta]) \[Epsilon])/52292166858579586498560000),dGFF[16,2]->-(((-3+v) (-2+v) (-1+v)^2 v (-159013203148800+665363948175360 v-1320211729440000 v^2+1654188851506176 v^3-1469820320644464 v^4+985919848543488 v^5-518459244343768 v^6+219281993383544 v^7-75727067777491 v^8+21645004022798 v^9-5124388698559 v^10+1017301307789 v^11-165775221521 v^12+22830406165 v^13-2443380413 v^14+226681951 v^15-13067864 v^16+765049 v^17) (-1+2 \[Delta]) \[Epsilon])/3844328711276491430952960000),dGFF[17,2]->-(((-3+v) (-2+v) (-1+v)^2 v (4505374089216000-19325499308236800 v+39407080491187200 v^2-50879477613392640 v^3+46730504326944576 v^4-32504144544643120 v^5+17800193673964624 v^6-7868109387227960 v^7+2859018741657052 v^8-862361516766035 v^9+218301104029723 v^10-46247291287860 v^11+8302021309868 v^12-1230850593970 v^13+155721649682 v^14-15335375740 v^15+1324133504 v^16-70683875 v^17+3891771 v^18) (-1+2 \[Delta]) \[Epsilon])/447156129048476108547686400000),dGFF[18,2]->-(((-3+v) (-2+v) (-1+v)^2 v (-119510975840256000+524556143161344000 v-1096919395994419200 v^2+1455921459171694080 v^3-1378193709497428224 v^4+991070641881099936 v^5-562795338542886384 v^6+259087366933747456 v^7-98360958354787128 v^8+31220010052408242 v^9-8333434679468223 v^10+1888386638295027 v^11-361133785363572 v^12+59056552950208 v^13-8015170786602 v^14+936531939258 v^15-85248146076 v^16+6878056614 v^17-341178591 v^18+17729179 v^19) (-1+2 \[Delta]) \[Epsilon])/48631759213987948984365219840000),dGFF[19,2]->-(((-3+v) (-2+v) (-1+v)^2 v (31222242438266880000-140003613286225920000 v+299690435793901824000 v^2-408042779564285222400 v^3+397176697120911746688 v^4-294412843399181685984 v^5+172872531236515757296 v^6-82521048580675913104 v^7+32631318571529601664 v^8-10817737695642012798 v^9+3039010570091072187 v^10-725561454157006038 v^11+148489946563971805 v^12-25824289772567452 v^13+3871555206384238 v^14-483582414396012 v^15+52430429275146 v^16-4428884693766 v^17+335099212279 v^18-15495302446 v^19+762354697 v^20) (-1+2 \[Delta]) \[Epsilon])/52030192863822583038391694131200000),dGFF[20,2]->-(((-3+v) (-2+v) (-1+v)^2 v (-410349472045793280000+1877201483677470720000 v-4106720061619826688000 v^2+5725527488428241318400 v^3-5718304278799164916992 v^4+4359529406147067184608 v^5-2638962377713204012400 v^6+1302738363051600186320 v^7-534121032526289432792 v^8+184453484440469337438 v^9-54103445691457371975 v^10+13597709819627603190 v^11-2929572810402328622 v^12+545558276011874363 v^13-86830346572276850 v^14+11999867645692560 v^15-1385901605193912 v^16+140008712166528 v^17-11014491115775 v^18+784052484530 v^19-33895462682 v^20+1583352063 v^21) (-1+2 \[Delta]) \[Epsilon])/2797467512418512906220020957184000000),dGFF[21,2]->-(((-3+v) (-2+v) (-1+v)^2 v (4700366679797268480000-21909299009837137920000 v+48916094776785395712000 v^2-69719378668637466470400 v^3+71319409248320158680576 v^4-55800422693960064234624 v^5+34746576533095403311392 v^6-17684425778348843329136 v^7+7499263652827584387520 v^8-2684948101574622202720 v^9+820505993126709220106 v^10-215230851897024274467 v^11+48827315352288797259 v^12-9564096699147680321 v^13+1631123750122297555 v^14-238887734428300558 v^15+30580392257029118 v^16-3279179802311202 v^17+309821887143504 v^18-22772766295439 v^19+1529576735527 v^20-61985301133 v^21+2756205443 v^22) (-1+2 \[Delta]) \[Epsilon])/130961285443023189174979953426432000000),dGFF[22,2]->-(((-3+v) (-2+v) (-1+v)^2 v (-224800145555521536000000+1066474152003319234560000 v-2426965893000617472000000 v^2+3531315709654106582016000 v^3-3693861960146081337369600 v^4+2960817507623525890466304 v^5-1892391073853475374575680 v^6+990932726486453641682816 v^7-433255895050458371232240 v^8+160460231122636549452944 v^9-50831110150852107354540 v^10+13894223614611266984576 v^11-3288535969491337480005 v^12+678501454167130700219 v^13-121605442730056901475 v^14+19099571615832601001 v^15-2586352305621650370 v^16+307989538659786014 v^17-30776850822420210 v^18+2728647728127506 v^19-187935973117785 v^20+11942638184519 v^21-454773898095 v^22+19293438101 v^23) (-1+2 \[Delta]) \[Epsilon])/25575410454271557596128331484364800000000),dGFF[23,2]->-(((-3+v) (-2+v) (-1+v)^2 v (1200272205733945344000000-5789701521377869455360000 v+13414454814699501143040000 v^2-19900417069649853363456000 v^3+21256438595164779910233600 v^4-17426185409615201170833024 v^5+11412730443475872930562176 v^6-6134812327067978621676224 v^7+2760094838125587149800976 v^8-1053964361411677874204904 v^9+345427339363716174707296 v^10-97861783331017451168104 v^11+24140709843442473228471 v^12-5194266628652499405644 v^13+980994499844780832806 v^14-161769496444114391844 v^15+23513472452862675481 v^16-2956480182829791904 v^17+328757892183263796 v^18-30716081353677104 v^19+2563182008041721 v^20-165863881564524 v^21+9996281933926 v^22-358496790724 v^23+14541359751 v^24) (-1+2 \[Delta]) \[Epsilon])/557142048595981402547658466864398336000000),dGFF[24,2]->-(((-3+v) (-2+v) (-1+v)^2 v (-362962315013945072025600000+1778564607981074157404160000 v-4191304896005186148618240000 v^2+6332381389763543744123904000 v^3-6897933812777006085740375040 v^4+5775818904536080564742367744 v^5-3869530368385946190854761152 v^6+2131747651235971827881389248 v^7-984643590329229517878784912 v^8+386962034209356795065591968 v^9-130759756675489169579095492 v^10+38332399194121460189016508 v^11-9798947596620284026859227 v^12+2197971667214338831819438 v^13-432707019514631360411737 v^14+75225011876817277529113 v^15-11469015818711773248322 v^16+1549429061606452234813 v^17-181576136730900457942 v^18+18918980074563722758 v^19-1657618000880773327 v^20+130551957562532968 v^21-7956436240163677 v^22+455802152808373 v^23-15426766989172 v^24+599427163069 v^25) (-1+2 \[Delta]) \[Epsilon])/686879003173654856531679367702237308518400000),dGFF[25,2]->-(((-3+v) (-2+v) (-1+v)^2 v (139600890389978873856000000-694341333988282583285760000 v+1662723899002383958056960000 v^2-2555762133950268173254656000 v^3+2836022491338846377498726400 v^4-2422255810257546418099344384 v^5+1657809602187401030874637824 v^6-934403037853136672581890624 v^7+442399474315492757514893376 v^8-178507440966713608723437904 v^9+62088767333438232441099056 v^10-18765761191701149566989004 v^11+4964632207706060933345996 v^12-1153773311930980222688419 v^13+236850478838943988269911 v^14-42900527752176349293994 v^15+6899020729360544895506 v^16-976662225789376443229 v^17+123108132909890690441 v^18-13491724285815202504 v^19+1321250847480565496 v^20-108854184060524749 v^21+8111873509974041 v^22-466644534627874 v^23+25463223913226 v^24-814889461315 v^25+30385708727 v^26) (-1+2 \[Delta]) \[Epsilon])/1076306130329088806531121516342537093120000000),dGFF[26,2]->-(((-3+v) (-2+v) (-1+v)^2 v (-187127237962745014910976000000+944008932088342587636449280000 v-2295249738068958647842897920000 v^2+3586041162091129153499394048000 v^3-4049398540695035249289993830400 v^4+3523982771629904187348513533952 v^5-2460615886852013298822324185088 v^6+1417071725461808538063570169728 v^7-686512625421112628748244902080 v^8+283984045777197432507743075360 v^9-101420498579767796455786701040 v^10+31556836720788351705578224280 v^11-8607016476664622981342914180 v^12+2070482272398208180298038790 v^13-440270594869197295295211085 v^14+83179706374225548059450225 v^15-13929624065877168557237230 v^16+2081152059107005514230700 v^17-274604696716522439240875 v^18+32407579641494311270115 v^19-3331512848606886722680 v^20+307507800128448851030 v^21-23881504130108105395 v^22+1687782906414945335 v^23-91833871161093430 v^24+4782224382290168 v^25-144970216336517 v^26+5195956192317 v^27) (-1+2 \[Delta]) \[Epsilon])/5873966332607438568519941654523118627061760000000),dGFF[27,2]->-(((-3+v) (-2+v) (-1+v)^2 v (902220611606092036177920000000-4613294057355247227509145600000 v+11380071641939264688829562880000 v^2-18057167995400685868183695360000 v^3+20730654832061242345293121536000 v^4-18362534021679941751396795863040 v^5+13066548791050125718523926843392 v^6-7678445927084096503432911592320 v^7+3801457078720249772644401342528 v^8-1609226049583917100782410296800 v^9+589272195247965171187635354640 v^10-188266442820126049020682115400 v^11+52870257140170001105467231260 v^12-13111024373419578388933618650 v^13+2886390273489800581062340395 v^14-564728993529907567890643950 v^15+98676328644024307648328055 v^16-15343980685253363477807850 v^17+2138058017756424430007055 v^18-263847298056690343727550 v^19+29244287210947418422995 v^20-2827790195327491525950 v^21+246643742954747479185 v^22-18096888505422329850 v^23+1215514934538186165 v^24-62674750625287710 v^25+3120250420095333 v^26-89748334230930 v^27+3096579952997 v^28) (-1+2 \[Delta]) \[Epsilon])/115236802559650857631185554872602561242726400000000),dGFF[28,2]->-(((-3+v) (-2+v) (-1+v)^2 v (-27004396237037513358704640000000+139869222487728321261581107200000 v-349812925946754555107265085440000 v^2+563287911591241130769515335680000 v^3-656918821461369351413517096960000 v^4+591712823730340055511862214676480 v^5-428642201948759879419141717764096 v^6+256745382231746232190882681985664 v^7-129719039695385461686446744235456 v^8+56125101682451132618625594417824 v^9-21033651041812738173404715961520 v^10+6891284273369474559653993886680 v^11-1987165708904525097043316363220 v^12+507464275635496819940792636430 v^13-115156761264315197083420767585 v^14+23331191529128057728244653890 v^15-4220649519783834463540201560 v^16+685032317408029260875686815 v^17-99289336298433434570955915 v^18+12948085482534660273142860 v^19-1499005672733813545205190 v^20+156483944883767482051785 v^21-14268478788554393868855 v^22+1178765938624518957570 v^23-81882933272248134780 v^24+5237257514368352265 v^25-256358447832742029 v^26+12221654619193336 v^27-334066331399794 v^28+11111257478401 v^29) (-1+2 \[Delta]) \[Epsilon])/14026570625122743930703477607803587155585925120000000),dGFF[29,2]->-(((-3+v) (-2+v) (-1+v)^2 v (6265019926992703099219476480000000-32851170665093837829861959270400000 v+83247332207058875006223294136320000 v^2-135940926783833699125474772582400000 v^3+160923215444230425110872008904704000 v^4-147272919895382926568623541553807360 v^5+108509740005950607294985419420069888 v^6-66176238822545039071486722022785024 v^7+34085434744286809562100335265645696 v^8-15052146834407868848831836891755584 v^9+5766400743944415064733110294320608 v^10-1933653200814952778218407689764880 v^11+571875547215608195720593607876520 v^12-149957041118429576546601302097180 v^13+35048283574766875636364932258890 v^14-7318637740583031141712463693115 v^15+1371308406007004087428413415335 v^16-230360283479416839555682481115 v^17+34863905368951234097962938975 v^18-4726333378460369412923256135 v^19+578637308204904879185052915 v^20-63020085330153774794332335 v^21+6212178421444153770700335 v^22-535366763349281246933745 v^23+41982250197437739079605 v^24-2766290581032350791185 v^25+168792441515796474477 v^26-7856344110006167101 v^27+359215843019225929 v^28-9344567539335241 v^29+300003951916827 v^30) (-1+2 \[Delta]) \[Epsilon])/13226603629470582276849163142945627733293153648640000000),dGFF[30,2]->-(((-3+v) (-2+v) (-1+v)^2 v (-26676859043968929325708738560000000+141538556398095720896443239628800000 v-363200787758187628442332102656000000 v^2+601083967032458678335102475304960000 v^3-721742347768535422925487617286144000 v^4+670595404654248195755188572264529920 v^5-502098183238748482322362092561408000 v^6+311500273478876854315380858923753472 v^7-163385201985519879816385523038684416 v^8+73565307960681597702117592150804224 v^9-28767379889079585579730528039609856 v^10+9862394841614357920403662179127552 v^11-2985494664774826938877524862829920 v^12+803028678551525654124541585722080 v^13-192715230427089478849781255592720 v^14+41454219671700088407613004972160 v^15-8004448651282106950017139218285 v^16+1393075908849174639423039468915 v^17-218144411542192134870455567685 v^18+30892555449633400042988509275 v^19-3929182410578176756594236465 v^20+452892572873638020419394735 v^21-46520542049350575059347065 v^22+4340446478384885732556615 v^23-354289494137313443956455 v^24+26424252332206663824825 v^25-1654526704722044024655 v^26+96473637502563901713 v^27-4276267441879930459 v^28+187791362642455301 v^29-4655616883450019 v^30+144446347219213 v^31) (-1+2 \[Delta]) \[Epsilon])/228798909558180636966463346303373963612208182067200000000),dGFF[31,2]->-(((-3+v) (-2+v) (-1+v)^2 v (439334522380363304832765788160000000-2357409442358842476323764882636800000 v+6122471703639047207403252056064000000 v^2-10262812682417306137285414544916480000 v^3+12491466136764395742991432918646784000 v^4-11774797507331848960712141664064389120 v^5+8952292216604307846222159325269811200 v^6-5644887971596610011381426640831147520 v^7+3012411485956896598104463810220637696 v^8-1381391955676038814833740234683423872 v^9+550852969379011228102403807698566848 v^10-192786575116467513693525992692033632 v^11+59672800884965598751758272545633712 v^12-16429271909884254865871344586274840 v^13+4044955646813475587701902242100260 v^14-893378484013980459498103126431540 v^15+177731653220505816922606365676875 v^16-31871242201895054467849300615020 v^17+5171972588983273784594367483480 v^18-757557983668164844867205032620 v^19+100698860638493384459379023460 v^20-12050090061142345690390630380 v^21+1311044280630994743427061520 v^22-127306956487150950439683780 v^23+11267054931367987457541810 v^24-872762525687046587020740 v^25+62025861347675682644040 v^26-3696585685680112075140 v^27+206300635892367575764 v^28-8721026592770846028 v^29+368330377498332652 v^30-8713628297115768 v^31+261565007126683 v^32) (-1+2 \[Delta]) \[Epsilon])/15300493745435227482289496770124680456786853599641600000000),dGFF[32,2]->-(((-3+v) (-2+v) (-1+v)^2 v (-44732242278727900128427062067200000000+242640622054374340738493643227136000000 v-637468655681147235431779532419891200000 v^2+1081718185180762789167361862326026240000 v^3-1333829527196549795299817178633216000000 v^4+1274743069129236583152474386122417766400 v^5-983421258983358938929219985384360878080 v^6+629774274231890198155435796315946418176 v^7-341630801318285117783542444965178440960 v^8+159414345208744008854866773530518040064 v^9-64749563618211153773139365126918617600 v^10+23111433731796648307786059616058466304 v^11-7303274578182804953442375252524907360 v^12+2056275773330607126178422434364083456 v^13-518219616231991090254145052064894800 v^14+117437921638881427577852705966181840 v^15-23987416991818695637567271477867925 v^16+4432679397266581660305851263373010 v^17-741035001733647948371233685951325 v^18+112515471760352578446712177442955 v^19-15463530475541432233304929523625 v^20+1934852706255294869102795119995 v^21-218393469127509423131923655025 v^22+22481712032484361299229469415 v^23-2068118044608678054356458575 v^24+173969698354029198309607035 v^25-12811599802105278222950295 v^26+869076198872608265634369 v^27-49375513001128065907715 v^28+2641293997233101261441 v^29-106629682240006852875 v^30+4336651452105146941 v^31-98018044775893840 v^32+2849681919748599 v^33) (-1+2 \[Delta]) \[Epsilon])/6323113137150985988402846579653664736366246236258304000000000),dGFF[33,2]->-(((-3+v) (-2+v) (-1+v)^2 v (260499528564356594865545832038400000000-1427809091967617574556486569295872000000 v+3792879966365610627612534637540147200000 v^2-6512088994426826055540423261494968320000 v^3+8130330793715099404969189665572290560000 v^4-7873152231983717329676612481237118156800 v^5+6159175500208905588657865052441026068480 v^6-4002866721691015799357422226040863121408 v^7+2205632426163194456352240042238666417152 v^8-1046338340480453480432699850702883699968 v^9+432521940294177024826508899297015679232 v^10-157264773263963483318575038775835562752 v^11+50690429511380779872383505977400898688 v^12-14571599510706478152746494434488084192 v^13+3755925975501591943482557289406788128 v^14-871269331694996610465117240371303120 v^15+182626790572300835856652354335293780 v^16-34646784302592609316985102720937645 v^17+5969954247988059275958322707434205 v^18-933630991375054031435048118606840 v^19+133051759869204907036765312569960 v^20-17205770181717541060773149320140 v^21+2031733751512435625149964300460 v^22-216819640745162152214587662120 v^23+21163956426549333375486953280 v^24-1848023739176383276966399470 v^25+148031088134619974987165550 v^26-10381326278428707361860552 v^27+673255463313920239292088 v^28-36516092545448321771692 v^29+1874971433787198935308 v^30-72376702169083563208 v^31+2837893491978015052 v^32-61353408169630093 v^33+1729294156428637 v^34) (-1+2 \[Delta]) \[Epsilon])/149395503331207665588180197002976838426616285024065945600000000)};


(* ::Subsubsection:: *)
(*Wess-Zumino: eq. (4.28)*)


wessZumino = {dWZ[0,0]->-(1/(6 v))\[Epsilon] (-1+2 v-6 v^2+5 v^3-2 v HarmonicNumber[-2 v]+6 v^2 HarmonicNumber[-2 v]-4 v^3 HarmonicNumber[-2 v]+2 v HarmonicNumber[-v]-5 v^2 HarmonicNumber[-v]+3 v^3 HarmonicNumber[-v]+2 v HarmonicNumber[v]-5 v^2 HarmonicNumber[v]+3 v^3 HarmonicNumber[v]-2 v HarmonicNumber[2 v]+6 v^2 HarmonicNumber[2 v]-4 v^3 HarmonicNumber[2 v]),dWZ[1,0]->-(1/(108 v))\[Epsilon] (3-15 v+22 v^2-5 v^3-5 v^4+6 v HarmonicNumber[-2 v]-24 v^2 HarmonicNumber[-2 v]+30 v^3 HarmonicNumber[-2 v]-12 v^4 HarmonicNumber[-2 v]-6 v HarmonicNumber[-v]+27 v^2 HarmonicNumber[-v]-36 v^3 HarmonicNumber[-v]+15 v^4 HarmonicNumber[-v]-6 v HarmonicNumber[v]+27 v^2 HarmonicNumber[v]-36 v^3 HarmonicNumber[v]+15 v^4 HarmonicNumber[v]+6 v HarmonicNumber[2 v]-24 v^2 HarmonicNumber[2 v]+30 v^3 HarmonicNumber[2 v]-12 v^4 HarmonicNumber[2 v]),dWZ[2,0]->-(1/(16200 v))\[Epsilon] (-90+450 v-844 v^2+943 v^3-659 v^4+200 v^5-180 v HarmonicNumber[-2 v]+1020 v^2 HarmonicNumber[-2 v]-2100 v^3 HarmonicNumber[-2 v]+1860 v^4 HarmonicNumber[-2 v]-600 v^5 HarmonicNumber[-2 v]+180 v HarmonicNumber[-v]-960 v^2 HarmonicNumber[-v]+1905 v^3 HarmonicNumber[-v]-1650 v^4 HarmonicNumber[-v]+525 v^5 HarmonicNumber[-v]+180 v HarmonicNumber[v]-960 v^2 HarmonicNumber[v]+1905 v^3 HarmonicNumber[v]-1650 v^4 HarmonicNumber[v]+525 v^5 HarmonicNumber[v]-180 v HarmonicNumber[2 v]+1020 v^2 HarmonicNumber[2 v]-2100 v^3 HarmonicNumber[2 v]+1860 v^4 HarmonicNumber[2 v]-600 v^5 HarmonicNumber[2 v]),dWZ[3,0]->-(1/(2116800 v))\[Epsilon] (2520-15540 v+24336 v^2+11537 v^3-59885 v^4+52075 v^5-15043 v^6+5040 v HarmonicNumber[-2 v]-28560 v^2 HarmonicNumber[-2 v]+64680 v^3 HarmonicNumber[-2 v]-75600 v^4 HarmonicNumber[-2 v]+46200 v^5 HarmonicNumber[-2 v]-11760 v^6 HarmonicNumber[-2 v]-5040 v HarmonicNumber[-v]+29820 v^2 HarmonicNumber[-v]-69510 v^3 HarmonicNumber[-v]+82950 v^4 HarmonicNumber[-v]-51450 v^5 HarmonicNumber[-v]+13230 v^6 HarmonicNumber[-v]-5040 v HarmonicNumber[v]+29820 v^2 HarmonicNumber[v]-69510 v^3 HarmonicNumber[v]+82950 v^4 HarmonicNumber[v]-51450 v^5 HarmonicNumber[v]+13230 v^6 HarmonicNumber[v]+5040 v HarmonicNumber[2 v]-28560 v^2 HarmonicNumber[2 v]+64680 v^3 HarmonicNumber[2 v]-75600 v^4 HarmonicNumber[2 v]+46200 v^5 HarmonicNumber[2 v]-11760 v^6 HarmonicNumber[2 v]),dWZ[4,0]->-(1/(285768000 v))\[Epsilon] (-75600+466200 v-704076 v^2-712624 v^3+3339145 v^4-3991295 v^5+2093231 v^6-414981 v^7-151200 v HarmonicNumber[-2 v]+992880 v^2 HarmonicNumber[-2 v]-2643480 v^3 HarmonicNumber[-2 v]+3742200 v^4 HarmonicNumber[-2 v]-3087000 v^5 HarmonicNumber[-2 v]+1464120 v^6 HarmonicNumber[-2 v]-317520 v^7 HarmonicNumber[-2 v]+151200 v HarmonicNumber[-v]-962640 v^2 HarmonicNumber[-v]+2512440 v^3 HarmonicNumber[-v]-3509100 v^4 HarmonicNumber[-v]+2866500 v^5 HarmonicNumber[-v]-1349460 v^6 HarmonicNumber[-v]+291060 v^7 HarmonicNumber[-v]+151200 v HarmonicNumber[v]-962640 v^2 HarmonicNumber[v]+2512440 v^3 HarmonicNumber[v]-3509100 v^4 HarmonicNumber[v]+2866500 v^5 HarmonicNumber[v]-1349460 v^6 HarmonicNumber[v]+291060 v^7 HarmonicNumber[v]-151200 v HarmonicNumber[2 v]+992880 v^2 HarmonicNumber[2 v]-2643480 v^3 HarmonicNumber[2 v]+3742200 v^4 HarmonicNumber[2 v]-3087000 v^5 HarmonicNumber[2 v]+1464120 v^6 HarmonicNumber[2 v]-317520 v^7 HarmonicNumber[2 v]),dWZ[5,0]->-(1/(6915585600 v))\[Epsilon] (415800-2869020 v+3983860 v^2+10858334 v^3-43272439 v^4+63047320 v^5-48640200 v^6+19956426 v^7-3480081 v^8+831600 v HarmonicNumber[-2 v]-5460840 v^2 HarmonicNumber[-2 v]+15148980 v^3 HarmonicNumber[-2 v]-23478840 v^4 HarmonicNumber[-2 v]+22314600 v^5 HarmonicNumber[-2 v]-13388760 v^6 HarmonicNumber[-2 v]+4948020 v^7 HarmonicNumber[-2 v]-914760 v^8 HarmonicNumber[-2 v]-831600 v HarmonicNumber[-v]+5599440 v^2 HarmonicNumber[-v]-15800400 v^3 HarmonicNumber[-v]+24788610 v^4 HarmonicNumber[-v]-23769900 v^5 HarmonicNumber[-v]+14358960 v^6 HarmonicNumber[-v]-5336100 v^7 HarmonicNumber[-v]+990990 v^8 HarmonicNumber[-v]-831600 v HarmonicNumber[v]+5599440 v^2 HarmonicNumber[v]-15800400 v^3 HarmonicNumber[v]+24788610 v^4 HarmonicNumber[v]-23769900 v^5 HarmonicNumber[v]+14358960 v^6 HarmonicNumber[v]-5336100 v^7 HarmonicNumber[v]+990990 v^8 HarmonicNumber[v]+831600 v HarmonicNumber[2 v]-5460840 v^2 HarmonicNumber[2 v]+15148980 v^3 HarmonicNumber[2 v]-23478840 v^4 HarmonicNumber[2 v]+22314600 v^5 HarmonicNumber[2 v]-13388760 v^6 HarmonicNumber[2 v]+4948020 v^7 HarmonicNumber[2 v]-914760 v^8 HarmonicNumber[2 v]),dWZ[0,1]->1/144 (-1+v) v (18-37 v+17 v^2) \[Epsilon],dWZ[1,1]->1/180 (-1+v)^3 v (-4+3 v) \[Epsilon],dWZ[2,1]->((-1+v)^2 v (-456+1414 v-1441 v^2+469 v^3) \[Epsilon])/60480,dWZ[3,1]->((-1+v)^2 v (570-2159 v+3131 v^2-2024 v^3+486 v^4) \[Epsilon])/340200,dWZ[0,2]->((-1+v) v (6-77 v+178 v^2-142 v^3+37 v^4) \[Epsilon])/4320,dWZ[1,2]->((-1+v)^2 v (-12-400 v+1045 v^2-838 v^3+213 v^4) \[Epsilon])/181440};

